HXAI: Hierarchical Privacy-Preserving Explainable AI in Distributed Energy Systems

Balancing electricity demand and supply is increasingly difficult due to the inherent intermittency of renewable power generation and the stochastic power consumption. Grid operators require fine-grained, decision-relevant insights into household energy consumption to manage peak loads and design responsive tariffs, but increased transparency at this level raises significant privacy concerns. Traditional methods for explainable AI (XAI) can reveal sensitive information, while standard privacy techniques often reduce the usefulness of explanations. To address this issue, we introduce HXAI, a hierarchical framework that preserves privacy while enabling reasonable explainable analysis for grid-level demand management. HXAI consists of two main components: (1) a local model that generates fine-grained explanations within a secure, private environment, and (2) a zonal model that aggregates these explanations to support grid-level analysis while enforcing privacy through flexible privacy-budget management. We explicitly limit cumulative privacy exposure under repeated operator queries and show that the proposed framework preserves decision-relevant information without compromising household privacy. Experiments on both simulated and real-world energy datasets demonstrate that HXAI provides useful insights for zonal load management while ensuring that appliance-level consumption remains local and is never transmitted to grid operators. Our results show that preserving the semantic structure of explanations, rather than minimizing numerical error, is the key to XAI under differential privacy. This framework provides a way to achieve both privacy and explainability in energy management.

==> HXAI.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "provenance": [],
      "gpuType": "T4"
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "cells": [
    {
      "cell_type": "markdown",
      "source": [
        "#Import Packeges\n"
      ],
      "metadata": {
        "id": "en98NDuPcAGs"
      }
    },
    {
      "cell_type": "code",
      "execution_count": 6,
      "metadata": {
        "id": "0Lr-YqDnPa1T"
      },
      "outputs": [],
      "source": [
        "import numpy as np\n",
        "import pandas as pd\n",
        "import shap\n",
        "import matplotlib.pyplot as plt\n",
        "from sklearn.ensemble import RandomForestRegressor\n",
        "\n",
        "# Set seed for reproducibility\n",
        "np.random.seed(42)\n"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Parameters"
      ],
      "metadata": {
        "id": "s245REsOcIBL"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Parameters\n",
        "devices = [\"Heating\", \"Fridge\", \"Fan\", \"Oven\", \"Washing Machine\", \"Dryer\", \"Cooler\"]\n",
        "households = 50  # Number of households\n",
        "observations = 100  # Number of observations per device per household\n",
        "rtp_prices = np.random.uniform(low=0.1, high=0.5, size=(observations, 1))  # Random RTP prices\n",
        "\n",
        "# Generate random device usage data for 50 households\n",
        "usage_data = {f'Household {i+1}': np.random.uniform(0.1, 1.5, (observations, len(devices))) for i in range(households)}\n"
      ],
      "metadata": {
        "id": "WrtAFhemPxqZ"
      },
      "execution_count": 7,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Assign epsilon values (privacy budgets) for each household"
      ],
      "metadata": {
        "id": "2lxCdb8VcM4G"
      }
    },
    {
      "cell_type": "code",
      "source": [],
      "metadata": {
        "id": "ubum5_tAFhIH"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Assign epsilon values (privacy budgets) for each household\n",
        "epsilon_values = {f'Household {i+1}': (6.73 if i == 0 else np.random.uniform(0.1, 15.0)) for i in range(households)}\n"
      ],
      "metadata": {
        "id": "3CAPKYYwP0-X"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Local training for each household with individual models"
      ],
      "metadata": {
        "id": "58MIt2GEcVSp"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Local training for each household with individual models\n",
        "local_models = {}\n",
        "X_households = {}\n",
        "y_households = {}\n",
        "\n",
        "for key in usage_data:\n",
        "    # Prepare local data for each household\n",
        "    X_households[key] = usage_data[key]\n",
        "    y_households[key] = np.sum(usage_data[key] * rtp_prices, axis=1)\n",
        "\n",
        "    # Train individual RandomForest model for each household\n",
        "    model = RandomForestRegressor(n_estimators=100, random_state=42)\n",
        "    model.fit(X_households[key], y_households[key])\n",
        "    local_models[key] = model\n"
      ],
      "metadata": {
        "id": "6DMQP5SCP1He"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Aggregate the predictions from each household to simulate federated averaging"
      ],
      "metadata": {
        "id": "5BYGfGkecYoM"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Aggregate the predictions from each household to simulate federated averaging\n",
        "X_regional = np.vstack([usage_data[key] for key in usage_data])  # Regional data as a stack of all household data\n"
      ],
      "metadata": {
        "id": "eb6r3ds6P1OA"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Initialize an array to store the aggregated predictions for each household"
      ],
      "metadata": {
        "id": "wS2jGg7XcbVG"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Initialize an array to store the aggregated predictions for each household\n",
        "y_pred_agg = np.zeros((X_regional.shape[0],))"
      ],
      "metadata": {
        "id": "xxC_0QQ_P1Rq"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# To aggregate correctly, iterate through each household and place its predictions in the correct slice"
      ],
      "metadata": {
        "id": "LkUfivEgcfrB"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# To aggregate correctly, iterate through each household and place its predictions in the correct slice\n",
        "start_index = 0\n",
        "for key in local_models:\n",
        "    # Predict using each local model\n",
        "    y_pred = local_models[key].predict(X_households[key])\n",
        "\n",
        "    # Get the slice of indices for this household\n",
        "    end_index = start_index + len(y_pred)\n",
        "\n",
        "    # Aggregate predictions from all local models, adding to the correct slice\n",
        "    y_pred_agg[start_index:end_index] += y_pred\n",
        "\n",
        "    # Move to the next slice for the next household\n",
        "    start_index = end_index\n",
        "\n",
        "# Average the predictions to simulate FedAvg\n",
        "y_pred_agg /= households\n"
      ],
      "metadata": {
        "id": "H_aXSEloP1W2"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Train a global RandomForest model on the aggregated predictions"
      ],
      "metadata": {
        "id": "siaLVFBtcjW4"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Train a global RandomForest model on the aggregated predictions\n",
        "global_model = RandomForestRegressor(n_estimators=100, random_state=42)\n",
        "global_model.fit(X_regional, y_pred_agg)\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 80
        },
        "id": "WsQ6R8anP1Z8",
        "outputId": "19355a81-e6f7-481c-e224-9d518f659387"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "execute_result",
          "data": {
            "text/plain": [
              "RandomForestRegressor(random_state=42)"
            ],
            "text/html": [
              "<style>#sk-container-id-1 {\n",
              "  /* Definition of color scheme common for light and dark mode */\n",
              "  --sklearn-color-text: black;\n",
              "  --sklearn-color-line: gray;\n",
              "  /* Definition of color scheme for unfitted estimators */\n",
              "  --sklearn-color-unfitted-level-0: #fff5e6;\n",
              "  --sklearn-color-unfitted-level-1: #f6e4d2;\n",
              "  --sklearn-color-unfitted-level-2: #ffe0b3;\n",
              "  --sklearn-color-unfitted-level-3: chocolate;\n",
              "  /* Definition of color scheme for fitted estimators */\n",
              "  --sklearn-color-fitted-level-0: #f0f8ff;\n",
              "  --sklearn-color-fitted-level-1: #d4ebff;\n",
              "  --sklearn-color-fitted-level-2: #b3dbfd;\n",
              "  --sklearn-color-fitted-level-3: cornflowerblue;\n",
              "\n",
              "  /* Specific color for light theme */\n",
              "  --sklearn-color-text-on-default-background: var(--sg-text-color, var(--theme-code-foreground, var(--jp-content-font-color1, black)));\n",
              "  --sklearn-color-background: var(--sg-background-color, var(--theme-background, var(--jp-layout-color0, white)));\n",
              "  --sklearn-color-border-box: var(--sg-text-color, var(--theme-code-foreground, var(--jp-content-font-color1, black)));\n",
              "  --sklearn-color-icon: #696969;\n",
              "\n",
              "  @media (prefers-color-scheme: dark) {\n",
              "    /* Redefinition of color scheme for dark theme */\n",
              "    --sklearn-color-text-on-default-background: var(--sg-text-color, var(--theme-code-foreground, var(--jp-content-font-color1, white)));\n",
              "    --sklearn-color-background: var(--sg-background-color, var(--theme-background, var(--jp-layout-color0, #111)));\n",
              "    --sklearn-color-border-box: var(--sg-text-color, var(--theme-code-foreground, var(--jp-content-font-color1, white)));\n",
              "    --sklearn-color-icon: #878787;\n",
              "  }\n",
              "}\n",
              "\n",
              "#sk-container-id-1 {\n",
              "  color: var(--sklearn-color-text);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 pre {\n",
              "  padding: 0;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 input.sk-hidden--visually {\n",
              "  border: 0;\n",
              "  clip: rect(1px 1px 1px 1px);\n",
              "  clip: rect(1px, 1px, 1px, 1px);\n",
              "  height: 1px;\n",
              "  margin: -1px;\n",
              "  overflow: hidden;\n",
              "  padding: 0;\n",
              "  position: absolute;\n",
              "  width: 1px;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-dashed-wrapped {\n",
              "  border: 1px dashed var(--sklearn-color-line);\n",
              "  margin: 0 0.4em 0.5em 0.4em;\n",
              "  box-sizing: border-box;\n",
              "  padding-bottom: 0.4em;\n",
              "  background-color: var(--sklearn-color-background);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-container {\n",
              "  /* jupyter's `normalize.less` sets `[hidden] { display: none; }`\n",
              "     but bootstrap.min.css set `[hidden] { display: none !important; }`\n",
              "     so we also need the `!important` here to be able to override the\n",
              "     default hidden behavior on the sphinx rendered scikit-learn.org.\n",
              "     See: https://github.com/scikit-learn/scikit-learn/issues/21755 */\n",
              "  display: inline-block !important;\n",
              "  position: relative;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-text-repr-fallback {\n",
              "  display: none;\n",
              "}\n",
              "\n",
              "div.sk-parallel-item,\n",
              "div.sk-serial,\n",
              "div.sk-item {\n",
              "  /* draw centered vertical line to link estimators */\n",
              "  background-image: linear-gradient(var(--sklearn-color-text-on-default-background), var(--sklearn-color-text-on-default-background));\n",
              "  background-size: 2px 100%;\n",
              "  background-repeat: no-repeat;\n",
              "  background-position: center center;\n",
              "}\n",
              "\n",
              "/* Parallel-specific style estimator block */\n",
              "\n",
              "#sk-container-id-1 div.sk-parallel-item::after {\n",
              "  content: \"\";\n",
              "  width: 100%;\n",
              "  border-bottom: 2px solid var(--sklearn-color-text-on-default-background);\n",
              "  flex-grow: 1;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-parallel {\n",
              "  display: flex;\n",
              "  align-items: stretch;\n",
              "  justify-content: center;\n",
              "  background-color: var(--sklearn-color-background);\n",
              "  position: relative;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-parallel-item {\n",
              "  display: flex;\n",
              "  flex-direction: column;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-parallel-item:first-child::after {\n",
              "  align-self: flex-end;\n",
              "  width: 50%;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-parallel-item:last-child::after {\n",
              "  align-self: flex-start;\n",
              "  width: 50%;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-parallel-item:only-child::after {\n",
              "  width: 0;\n",
              "}\n",
              "\n",
              "/* Serial-specific style estimator block */\n",
              "\n",
              "#sk-container-id-1 div.sk-serial {\n",
              "  display: flex;\n",
              "  flex-direction: column;\n",
              "  align-items: center;\n",
              "  background-color: var(--sklearn-color-background);\n",
              "  padding-right: 1em;\n",
              "  padding-left: 1em;\n",
              "}\n",
              "\n",
              "\n",
              "/* Toggleable style: style used for estimator/Pipeline/ColumnTransformer box that is\n",
              "clickable and can be expanded/collapsed.\n",
              "- Pipeline and ColumnTransformer use this feature and define the default style\n",
              "- Estimators will overwrite some part of the style using the `sk-estimator` class\n",
              "*/\n",
              "\n",
              "/* Pipeline and ColumnTransformer style (default) */\n",
              "\n",
              "#sk-container-id-1 div.sk-toggleable {\n",
              "  /* Default theme specific background. It is overwritten whether we have a\n",
              "  specific estimator or a Pipeline/ColumnTransformer */\n",
              "  background-color: var(--sklearn-color-background);\n",
              "}\n",
              "\n",
              "/* Toggleable label */\n",
              "#sk-container-id-1 label.sk-toggleable__label {\n",
              "  cursor: pointer;\n",
              "  display: block;\n",
              "  width: 100%;\n",
              "  margin-bottom: 0;\n",
              "  padding: 0.5em;\n",
              "  box-sizing: border-box;\n",
              "  text-align: center;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 label.sk-toggleable__label-arrow:before {\n",
              "  /* Arrow on the left of the label */\n",
              "  content: \"▸\";\n",
              "  float: left;\n",
              "  margin-right: 0.25em;\n",
              "  color: var(--sklearn-color-icon);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 label.sk-toggleable__label-arrow:hover:before {\n",
              "  color: var(--sklearn-color-text);\n",
              "}\n",
              "\n",
              "/* Toggleable content - dropdown */\n",
              "\n",
              "#sk-container-id-1 div.sk-toggleable__content {\n",
              "  max-height: 0;\n",
              "  max-width: 0;\n",
              "  overflow: hidden;\n",
              "  text-align: left;\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-0);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-toggleable__content.fitted {\n",
              "  /* fitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-0);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-toggleable__content pre {\n",
              "  margin: 0.2em;\n",
              "  border-radius: 0.25em;\n",
              "  color: var(--sklearn-color-text);\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-0);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-toggleable__content.fitted pre {\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-0);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 input.sk-toggleable__control:checked~div.sk-toggleable__content {\n",
              "  /* Expand drop-down */\n",
              "  max-height: 200px;\n",
              "  max-width: 100%;\n",
              "  overflow: auto;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 input.sk-toggleable__control:checked~label.sk-toggleable__label-arrow:before {\n",
              "  content: \"▾\";\n",
              "}\n",
              "\n",
              "/* Pipeline/ColumnTransformer-specific style */\n",
              "\n",
              "#sk-container-id-1 div.sk-label input.sk-toggleable__control:checked~label.sk-toggleable__label {\n",
              "  color: var(--sklearn-color-text);\n",
              "  background-color: var(--sklearn-color-unfitted-level-2);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-label.fitted input.sk-toggleable__control:checked~label.sk-toggleable__label {\n",
              "  background-color: var(--sklearn-color-fitted-level-2);\n",
              "}\n",
              "\n",
              "/* Estimator-specific style */\n",
              "\n",
              "/* Colorize estimator box */\n",
              "#sk-container-id-1 div.sk-estimator input.sk-toggleable__control:checked~label.sk-toggleable__label {\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-2);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-estimator.fitted input.sk-toggleable__control:checked~label.sk-toggleable__label {\n",
              "  /* fitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-2);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-label label.sk-toggleable__label,\n",
              "#sk-container-id-1 div.sk-label label {\n",
              "  /* The background is the default theme color */\n",
              "  color: var(--sklearn-color-text-on-default-background);\n",
              "}\n",
              "\n",
              "/* On hover, darken the color of the background */\n",
              "#sk-container-id-1 div.sk-label:hover label.sk-toggleable__label {\n",
              "  color: var(--sklearn-color-text);\n",
              "  background-color: var(--sklearn-color-unfitted-level-2);\n",
              "}\n",
              "\n",
              "/* Label box, darken color on hover, fitted */\n",
              "#sk-container-id-1 div.sk-label.fitted:hover label.sk-toggleable__label.fitted {\n",
              "  color: var(--sklearn-color-text);\n",
              "  background-color: var(--sklearn-color-fitted-level-2);\n",
              "}\n",
              "\n",
              "/* Estimator label */\n",
              "\n",
              "#sk-container-id-1 div.sk-label label {\n",
              "  font-family: monospace;\n",
              "  font-weight: bold;\n",
              "  display: inline-block;\n",
              "  line-height: 1.2em;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-label-container {\n",
              "  text-align: center;\n",
              "}\n",
              "\n",
              "/* Estimator-specific */\n",
              "#sk-container-id-1 div.sk-estimator {\n",
              "  font-family: monospace;\n",
              "  border: 1px dotted var(--sklearn-color-border-box);\n",
              "  border-radius: 0.25em;\n",
              "  box-sizing: border-box;\n",
              "  margin-bottom: 0.5em;\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-0);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-estimator.fitted {\n",
              "  /* fitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-0);\n",
              "}\n",
              "\n",
              "/* on hover */\n",
              "#sk-container-id-1 div.sk-estimator:hover {\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-2);\n",
              "}\n",
              "\n",
              "#sk-container-id-1 div.sk-estimator.fitted:hover {\n",
              "  /* fitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-2);\n",
              "}\n",
              "\n",
              "/* Specification for estimator info (e.g. \"i\" and \"?\") */\n",
              "\n",
              "/* Common style for \"i\" and \"?\" */\n",
              "\n",
              ".sk-estimator-doc-link,\n",
              "a:link.sk-estimator-doc-link,\n",
              "a:visited.sk-estimator-doc-link {\n",
              "  float: right;\n",
              "  font-size: smaller;\n",
              "  line-height: 1em;\n",
              "  font-family: monospace;\n",
              "  background-color: var(--sklearn-color-background);\n",
              "  border-radius: 1em;\n",
              "  height: 1em;\n",
              "  width: 1em;\n",
              "  text-decoration: none !important;\n",
              "  margin-left: 1ex;\n",
              "  /* unfitted */\n",
              "  border: var(--sklearn-color-unfitted-level-1) 1pt solid;\n",
              "  color: var(--sklearn-color-unfitted-level-1);\n",
              "}\n",
              "\n",
              ".sk-estimator-doc-link.fitted,\n",
              "a:link.sk-estimator-doc-link.fitted,\n",
              "a:visited.sk-estimator-doc-link.fitted {\n",
              "  /* fitted */\n",
              "  border: var(--sklearn-color-fitted-level-1) 1pt solid;\n",
              "  color: var(--sklearn-color-fitted-level-1);\n",
              "}\n",
              "\n",
              "/* On hover */\n",
              "div.sk-estimator:hover .sk-estimator-doc-link:hover,\n",
              ".sk-estimator-doc-link:hover,\n",
              "div.sk-label-container:hover .sk-estimator-doc-link:hover,\n",
              ".sk-estimator-doc-link:hover {\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-3);\n",
              "  color: var(--sklearn-color-background);\n",
              "  text-decoration: none;\n",
              "}\n",
              "\n",
              "div.sk-estimator.fitted:hover .sk-estimator-doc-link.fitted:hover,\n",
              ".sk-estimator-doc-link.fitted:hover,\n",
              "div.sk-label-container:hover .sk-estimator-doc-link.fitted:hover,\n",
              ".sk-estimator-doc-link.fitted:hover {\n",
              "  /* fitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-3);\n",
              "  color: var(--sklearn-color-background);\n",
              "  text-decoration: none;\n",
              "}\n",
              "\n",
              "/* Span, style for the box shown on hovering the info icon */\n",
              ".sk-estimator-doc-link span {\n",
              "  display: none;\n",
              "  z-index: 9999;\n",
              "  position: relative;\n",
              "  font-weight: normal;\n",
              "  right: .2ex;\n",
              "  padding: .5ex;\n",
              "  margin: .5ex;\n",
              "  width: min-content;\n",
              "  min-width: 20ex;\n",
              "  max-width: 50ex;\n",
              "  color: var(--sklearn-color-text);\n",
              "  box-shadow: 2pt 2pt 4pt #999;\n",
              "  /* unfitted */\n",
              "  background: var(--sklearn-color-unfitted-level-0);\n",
              "  border: .5pt solid var(--sklearn-color-unfitted-level-3);\n",
              "}\n",
              "\n",
              ".sk-estimator-doc-link.fitted span {\n",
              "  /* fitted */\n",
              "  background: var(--sklearn-color-fitted-level-0);\n",
              "  border: var(--sklearn-color-fitted-level-3);\n",
              "}\n",
              "\n",
              ".sk-estimator-doc-link:hover span {\n",
              "  display: block;\n",
              "}\n",
              "\n",
              "/* \"?\"-specific style due to the `<a>` HTML tag */\n",
              "\n",
              "#sk-container-id-1 a.estimator_doc_link {\n",
              "  float: right;\n",
              "  font-size: 1rem;\n",
              "  line-height: 1em;\n",
              "  font-family: monospace;\n",
              "  background-color: var(--sklearn-color-background);\n",
              "  border-radius: 1rem;\n",
              "  height: 1rem;\n",
              "  width: 1rem;\n",
              "  text-decoration: none;\n",
              "  /* unfitted */\n",
              "  color: var(--sklearn-color-unfitted-level-1);\n",
              "  border: var(--sklearn-color-unfitted-level-1) 1pt solid;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 a.estimator_doc_link.fitted {\n",
              "  /* fitted */\n",
              "  border: var(--sklearn-color-fitted-level-1) 1pt solid;\n",
              "  color: var(--sklearn-color-fitted-level-1);\n",
              "}\n",
              "\n",
              "/* On hover */\n",
              "#sk-container-id-1 a.estimator_doc_link:hover {\n",
              "  /* unfitted */\n",
              "  background-color: var(--sklearn-color-unfitted-level-3);\n",
              "  color: var(--sklearn-color-background);\n",
              "  text-decoration: none;\n",
              "}\n",
              "\n",
              "#sk-container-id-1 a.estimator_doc_link.fitted:hover {\n",
              "  /* fitted */\n",
              "  background-color: var(--sklearn-color-fitted-level-3);\n",
              "}\n",
              "</style><div id=\"sk-container-id-1\" class=\"sk-top-container\"><div class=\"sk-text-repr-fallback\"><pre>RandomForestRegressor(random_state=42)</pre><b>In a Jupyter environment, please rerun this cell to show the HTML representation or trust the notebook. <br />On GitHub, the HTML representation is unable to render, please try loading this page with nbviewer.org.</b></div><div class=\"sk-container\" hidden><div class=\"sk-item\"><div class=\"sk-estimator fitted sk-toggleable\"><input class=\"sk-toggleable__control sk-hidden--visually\" id=\"sk-estimator-id-1\" type=\"checkbox\" checked><label for=\"sk-estimator-id-1\" class=\"sk-toggleable__label fitted sk-toggleable__label-arrow fitted\">&nbsp;&nbsp;RandomForestRegressor<a class=\"sk-estimator-doc-link fitted\" rel=\"noreferrer\" target=\"_blank\" href=\"https://scikit-learn.org/1.5/modules/generated/sklearn.ensemble.RandomForestRegressor.html\">?<span>Documentation for RandomForestRegressor</span></a><span class=\"sk-estimator-doc-link fitted\">i<span>Fitted</span></span></label><div class=\"sk-toggleable__content fitted\"><pre>RandomForestRegressor(random_state=42)</pre></div> </div></div></div></div>"
            ]
          },
          "metadata": {},
          "execution_count": 9
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Explain the global model's predictions using SHAP (non-noisy regional SHAP explanation)"
      ],
      "metadata": {
        "id": "fODmZvmgdFgz"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Explain the global model's predictions using SHAP (non-noisy regional SHAP explanation)\n",
        "explainer = shap.Explainer(global_model, X_regional)\n",
        "shap_values_without_noise = explainer(X_regional)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "gFz85guEP1cj",
        "outputId": "81f16c24-b027-48d4-b3f3-cb3fff5e80ec"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "100%|===================| 4998/5000 [06:44<00:00]       "
          ]
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [],
      "metadata": {
        "id": "Ez9wlFkNQgRZ"
      }
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Step 1: Apply Laplace noise to each household's SHAP values based on their epsilon values"
      ],
      "metadata": {
        "id": "3GXLUK7JQssd"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Step 1: Apply Laplace noise to each household's SHAP values based on their epsilon values\n",
        "shap_values_with_noise_list = []\n",
        "\n",
        "for i, key in enumerate(local_models):\n",
        "    explainer_local = shap.Explainer(local_models[key], X_households[key])\n",
        "    shap_values_local = explainer_local(X_households[key])\n",
        "\n",
        "    # Add Laplace noise based on household's epsilon value\n",
        "    epsilon = epsilon_values[key]\n",
        "    noise = np.random.laplace(0, 1/epsilon, shap_values_local.values.shape)\n",
        "    noisy_shap_values = shap_values_local.values + noise\n",
        "\n",
        "    shap_values_with_noise_list.append(\n",
        "        shap.Explanation(\n",
        "            values=noisy_shap_values,\n",
        "            base_values=shap_values_local.base_values,\n",
        "            data=X_households[key],\n",
        "            feature_names=devices\n",
        "        )\n",
        "    )\n"
      ],
      "metadata": {
        "id": "X9cqvqPsP1fJ"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Step 2: Perform FedAvg on noisy SHAP values"
      ],
      "metadata": {
        "id": "GRAcqV1hQ0pi"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Step 2: Perform FedAvg on noisy SHAP values\n",
        "values_list = []\n",
        "base_values_list = []\n",
        "data_list = []\n",
        "\n",
        "# Manually concatenate the noisy SHAP explanations\n",
        "for shap_val in shap_values_with_noise_list:\n",
        "    values_list.append(shap_val.values)\n",
        "    base_values_list.append(shap_val.base_values)\n",
        "    data_list.append(shap_val.data)\n",
        "\n",
        "# Stack them to create a SHAP explanation object\n",
        "shap_values_with_noise = shap.Explanation(\n",
        "    values=np.vstack(values_list),\n",
        "    base_values=np.hstack(base_values_list),\n",
        "    data=np.vstack(data_list),\n",
        "    feature_names=devices\n",
        ")\n"
      ],
      "metadata": {
        "id": "ZK9rlG_SP1l8"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "# Step 3: Plot SHAP comparison - noisy zonal explanation vs. regional without noise"
      ],
      "metadata": {
        "id": "vOgg4EqQQ-_Q"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "# Step 3: Plot SHAP comparison - noisy zonal explanation vs. regional without noise\n",
        "\n",
        "plt.figure(figsize=(30, 6))\n",
        "\n",
        "# Plot SHAP summary plot without noise (regional)\n",
        "plt.subplot(1, 2, 1)\n",
        "shap.summary_plot(shap_values_without_noise, X_regional, feature_names=devices, show=False)\n",
        "plt.title('Zonal SHAP Report Without Noise ')\n",
        "\n",
        "# Plot SHAP summary plot with noise (zonal with noise after FedAvg)\n",
        "plt.subplot(1, 2, 2)\n",
        "shap.summary_plot(shap_values_with_noise, X_regional, feature_names=devices, show=False)\n",
        "plt.title('Zonal SHAP Report nWith Privacy Noise ')\n",
        "\n",
        "# Show the plots\n",
        "plt.tight_layout()\n",
        "plt.show()"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 437
        },
        "id": "gDwamusAQ28K",
        "outputId": "f1c9531a-b8f3-4efe-9873-d20e31f2d123"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 800x430 with 4 Axes>"
            ],
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAz0AAAGkCAYAAAAbnkvXAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd3hUVd7A8e+9d2pm0jsEQif03rGDqBQbKq5K0bWLZVe36buKu+uuq2vvujbEFbFhAwUFlaIU6b3XkN6mz9x73j8mGTJMQlEgCZzP88wDufXMneSc+Z2qCCEEkiRJkiRJkiRJpyi1oRMgSZIkSZIkSZJ0IsmgR5IkSZIkSZKkU5oMeiRJkiRJkiRJOqXJoEeSJEmSJEmSpFOaDHokSZIkSZIkSTqlyaBHkiRJkiRJkqRTmgx6JEmSJEmSJEk6pcmgR5IkSZIkSZKkU5oMeiRJkiRJkiRJOqXJoEdqcPPnz0dRFObPn9/QSZEaoZ07d6IoCm+++eZRH/v444+f+IQ1Yg899BCKojR0MqTTgMy/peNl4sSJtGrV6qiPdTqdJzZBR6AoCg899FCDpqGxaqxlkAx6TmGKohzx1dT+YNesWcPYsWPJzc3FZrPRvHlzhg8fzrPPPht1XKtWrRg1alSd16gppD/44IM697/wwgsoisKAAQPqTUftZ6iqKs2aNeP8888/qoJ/4sSJUedbrVY6dOjAX//6V3w+3xHPb2gej4eHHnroqN7rkiVLUBSFJ598MmbfxRdfjKIovPHGGzH7zjzzTJo3b17vdb/88stG+bv7yCOP8MknnxzVsTUBmqIofPjhhzH7awqN4uLi45xKqSmQ+bfMv0+EY8m/j8VFF11EcnIyQoio7StWrEBRFHJzc2PO+fbbb1EUhVdeeeWkphXg7LPPjvocU1JS6NevH6+//jqGYRz3+zVGp2MZZGroBEgnztSpU+vd99BDD7Ft27bDFgyNzaJFizjnnHNo2bIlN954I1lZWezZs4cff/yRp59+msmTJx+X+0ybNo1WrVqxZMkStm7dSrt27eo8bvjw4YwfPx4hBDt27OCFF17g3HPP5YsvvuDCCy887D2sViuvvfYaABUVFcycOZO//e1vbNu2jWnTph2X93GieDwepkyZAoQLjsPp3bs3cXFxLFiwgHvuuSdq36JFizCZTCxcuJBJkyZFtgcCAZYuXcro0aMByM3Nxev1YjabI8d8+eWXPP/8843uS98jjzzC2LFjueSSS47pvIcffpjLLrvsuNWMPfDAA/zpT386LteSGobMv38ZmX8f3rHk38di6NChzJo1i7Vr19KtW7fI9oULF2Iymdi9ezd79+4lJycnal/NuQCvvvpqVMBxotJaIycnh3/+858AFBUV8fbbb3PDDTewefNm/vWvfx3xfK/Xi8l0anyNPl3KoFPj05LqdO2119a5/bXXXmPbtm1Mnjz5iJl7Y/KPf/yDxMREli5dSlJSUtS+wsLC43KPHTt2sGjRIj766CNuvvlmpk2bxoMPPljnsR06dIh6xpdeeindu3fnqaeeOuJzNZlMUefedtttDB48mP/973888cQTZGZmHpf3czwZhkEgEDimc0wmEwMGDIgUbjU2bdpEcXExv/nNb1iwYEHUvuXLl+Pz+SIFoaIo2Gy2X5f4Rqxnz56sXLmSjz/+mMsuu+y4XNNkMp0yhfHpSubfx07m3/X7Jfn3sajJrxcsWBAT9Fx00UV8++23LFiwgHHjxkX2LViwgNTUVDp16gQQVbF1MiQmJkZ9jjfffDMdO3bkueee429/+1ud6al5jjab7ZQpl06nMkh2bzvNrFu3jjvvvJNevXrx2GOPRe1zu938/ve/p0WLFlitVjp27Mjjjz8e01ytKAp33HEHn3zyCV27dsVqtdKlSxdmz54dddyuXbu47bbb6NixI3a7ndTUVK644gp27tz5i9K+bds2unTpElNgAmRkZPyiax5q2rRpJCcnM3LkSMaOHXtMtXbdunUjLS2NHTt2HPN9FUVh6NChCCHYvn171L5Zs2Zxxhln4HA4iI+PZ+TIkaxbty7qmJr+zdu3b2fEiBE4HA6aNWvGww8/HPP5HevnPG3aNLp06YLVauWll14iPT0dgClTphxVN5uhQ4dSUFDA1q1bI9sWLlxIQkICN910UyQAqr2v5jyIHdMzceJEnn/++Ugaa16HeuWVV2jbti1Wq5V+/fqxdOnSmGO+/fbbyLNNSkri4osvZsOGDTHPtq5+5of2WVYUBbfbzVtvvRVJ08SJE+t9LjXGjRtHhw4d6vys6jJjxgz69OmD3W4nLS2Na6+9ln379h02bQBz5sxh6NChJCUl4XQ66dixI3/5y1+ijvH7/Tz44IO0a9cOq9VKixYt+MMf/oDf7z9iuqQTT+bfhyfz7+g0HY/8+80330RRFBYuXMjvfvc70tPTcTgcXHrppRQVFUWO69+/PxaLJaaCa+HChZx55pn0798/ap9hGPz4448MHjw4klfVzmt37tx5VGndt28fl1xyCU6nk/T0dO699150Xa/3/RxOXFwcAwcOxO12R95bXc+x5m+ldno++OADFEXhu+++i7nuyy+/jKIorF27FoDVq1czceJE2rRpg81mIysri+uvv56SkpKYc/ft28cNN9xAs2bNsFqttG7dmltvvZVAIMD27dvr7T6+aNEiFEXhf//73xHf9+lUBjW+MEw6YTweD1deeSWapvHee+9htVoj+4QQjBkzhnnz5nHDDTfQs2dPvvrqK+677z727dsX80e1YMECPvroI2677Tbi4+N55plnuPzyy9m9ezepqakALF26lEWLFjFu3DhycnLYuXMnL774ImeffTbr168nLi7umNKfm5vL4sWLWbt2LV27dj3i8cFgsM6+qBUVFfWeM23aNC677DIsFgtXX301L774IkuXLqVfv35HvF9ZWRllZWX1dqc4kpovE8nJyZFtU6dOZcKECYwYMYJHH30Uj8fDiy++yNChQ1mxYkXUl3Fd17ngggsYOHAg//73v5k9ezYPPvggoVCIhx9+GDj2z/nbb7/l/fff54477iAtLY0ePXrw4osvcuutt3LppZdGaoW6d+9e7/uqXQNY82wWLlzIwIEDGTBgAGazmUWLFjFmzJjIvvj4eHr06FHn9W6++Wb279/PnDlz6u0C9O6771JVVcXNN9+Moij8+9//5rLLLmP79u2R2ru5c+dy4YUX0qZNGx566CG8Xi/PPvssQ4YM4eeffz7qAbU1pk6dym9/+1v69+/PTTfdBEDbtm2PeJ6maTzwwAOMHz/+iDVtb775JpMmTaJfv37885//pKCggKeffpqFCxeyYsWKOr9QQvjL8qhRo+jevTsPP/wwVquVrVu3xnwJGTNmDAsWLOCmm26iU6dOrFmzhieffJLNmzcf9Vgl6cSQ+XeYzL9Pbv5dY/LkySQnJ/Pggw+yc+dOnnrqKe644w6mT58OgM1mo0+fPlEt93v27GHPnj0MHjyY8vJyvvjii8i+NWvWUFlZGSkfDpWenn7EtOq6zogRIxgwYACPP/44c+fO5T//+Q9t27bl1ltvPeJ7qsv27dvRNC0qLz30OdZVNowcORKn08n777/PWWedFbVv+vTpdOnSJfJ7P2fOHLZv386kSZPIyspi3bp1vPLKK6xbt44ff/wxEizs37+f/v37U15ezk033UReXh779u3jgw8+wOPx0KZNG4YMGcK0adNiuo9PmzaN+Ph4Lr744iO+59OqDBLSaeP6668XgHjrrbdi9n3yyScCEH//+9+jto8dO1YoiiK2bt0a2QYIi8UStW3VqlUCEM8++2xkm8fjibnP4sWLBSDefvvtyLZ58+YJQMybN++w6f/666+FpmlC0zQxaNAg8Yc//EF89dVXIhAIxBybm5srgMO+ZsyYEXXOsmXLBCDmzJkjhBDCMAyRk5Mj7rrrrpjrA+KGG24QRUVForCwUPz000/ivPPOE4D4z3/+c9j3MWHCBOFwOERRUZEoKioSW7duFY8//rhQFEV07dpVGIYhhBCiqqpKJCUliRtvvDHq/AMHDojExMSo7RMmTBCAmDx5cmSbYRhi5MiRwmKxiKKiIiHEsX/OqqqKdevWRR1bVFQkAPHggw8e9n3WqKysFJqmiRtuuCGyrWPHjmLKlClCCCH69+8v7rvvvsi+9PR0MXz48MjPO3bsEIB44403Ittuv/12UVf2VXNsamqqKC0tjWyfOXOmAMRnn30W2dazZ0+RkZEhSkpKIttWrVolVFUV48ePj2ybMGGCyM3NjbnXgw8+GJMGh8MhJkyYcJinEZvWxx57TIRCIdG+fXvRo0ePyOdfc/2azy4QCIiMjAzRtWtX4fV6I9f5/PPPBSD++te/1pu2J598MupadZk6dapQVVX88MMPUdtfeuklAYiFCxce1fuSTgyZf8v8uyHy7zfeeEMAYtiwYZH3JoQQ99xzj9A0TZSXl0e23XfffQIQe/fuFUII8b///U/YbDbh9/vFl19+KTRNE5WVlUIIIZ577rmYfOXQvPZwaa15Zg8//HDU9l69eok+ffoc8X2dddZZIi8vL/I5btiwQdx5550CEKNHj44cV99zrNlXO21XX321yMjIEKFQKLItPz9fqKoalc66/rb+97//CUB8//33kW3jx48XqqqKpUuXxhxf81m8/PLLAhAbNmyI7AsEAiItLe2IZdHpWAbJ7m2niXfffZfXX3+d6667jvHjx8fs//LLL9E0jTvvvDNq++9//3uEEMyaNStq+7Bhw6Jqsbt3705CQkJU077dbo/8PxgMUlJSQrt27UhKSuLnn38+5vcwfPhwFi9ezJgxY1i1ahX//ve/GTFiBM2bN+fTTz+NOX7AgAHMmTMn5lXfdMbTpk0jMzOTc845Bwg3XV911VW89957dTaX//e//yU9PZ2MjIzIuJXf/e533H333Ud8L263m/T0dNLT02nXrh333nsvQ4YMYebMmZFanjlz5lBeXs7VV19NcXFx5KVpGgMGDGDevHkx173jjjsi/69plg8EAsydOxc49s/5rLPOonPnzkd8P4cTHx9P9+7dIzWAxcXFbNq0icGDBwMwZMiQSG3P5s2bKSoqqrf272hdddVVUTWuZ5xxBkDk9zM/P5+VK1cyceJEUlJSIsd1796d4cOH8+WXX/6q+x+rmpq2VatW1VubtWzZMgoLC7ntttui+pKPHDmSvLy8qFrUQ9XUvs2cObPemYlmzJhBp06dyMvLi/p9O/fccwHq/H2TTg6Zf8v8Gxom/65x0003RXVXOuOMM9B1nV27dkW21eTbP/zwAxBute/Tpw8Wi4VBgwZFurTV7LPZbPTt2/dXpeuWW26J+vmMM86I6WJYn40bN0Y+x06dOvHss88ycuRIXn/99ajjjvY5XnXVVRQWFkbNNvfBBx9gGAZXXXVVZFvtvy2fz0dxcTEDBw4EiPxtGYbBJ598wujRo+t8RjWfxZVXXonNZovqyvnVV19RXFxc77jAupwuZZAMek4DW7Zs4ZZbbqFDhw688MILdR6za9cumjVrRnx8fNT2mgGGtTM2gJYtW8ZcIzk5mbKyssjPXq+Xv/71r5G+x2lpaaSnp1NeXn7YLgqH069fPz766CPKyspYsmQJf/7zn6mqqmLs2LGsX78+6ti0tDSGDRsW8+rTp0/MdXVd57333uOcc85hx44dbN26la1btzJgwAAKCgr45ptvYs65+OKLmTNnDnPnzuWnn36iuLiY//znP6jqkf+sbDZbpBB/44036NSpE4WFhVGZ4ZYtWwA499xzIxlzzevrr7+OGfyrqipt2rSJ2tahQwfgYNeLY/2cW7dufcT3cjSGDh0aGbuzaNEiNE2LZPKDBw9m+fLl+P3+mPE8v9Shv581AVDN72fN++zYsWPMuZ06daK4uBi32/2r0nCsrrnmGtq1a1dvv+rDpTkvLy/ms6vtqquuYsiQIfz2t78lMzOTcePG8f7770cVPlu2bGHdunUxv2s1v0PHa7C5dGxk/i3z74bOv+HIeSqEK7Bqxv9AOLAZMmQIEP7S27lz56h9/fr1w2Kx/OI02Wy2yLif2umqnabDadWqVeR3YMGCBRw4cIDPP/+ctLS0qOOO9jlecMEFJCYmRrr8QbhrW8+ePSOfJUBpaSl33XUXmZmZ2O120tPTI/eo+dsqKiqisrLyiF1Bk5KSGD16NO+++25k27Rp02jevHkkWDhap0MZJMf0nOL8fj9XXXUVgUCA995777gt5qVpWp3ba/+hTJ48mTfeeIO7776bQYMGkZiYiKIojBs37lfPg2+xWOjXrx/9+vWjQ4cOTJo0iRkzZtQ7U8+RfPvtt+Tn5/Pee+/x3nvvxeyfNm0a559/ftS2nJwchg0b9ovup2la1LkjRowgLy+Pm2++OVLrWfOMpk6dSlZWVsw1TsbMKLUL8V9j6NChPPvssyxcuJBFixbRrVu3yO/i4MGD8fv9LF26lAULFmAymSIB0S91NL+fR6u+KTx/6WDZ+tTUtE2cOJGZM2ce12vb7Xa+//575s2bxxdffMHs2bOZPn065557Ll9//TWapmEYBt26deOJJ56o8xotWrQ4rmmSjkzm30dH5t91O175Nxzd70xqaip5eXksWLAAl8vF6tWroz7TwYMHs2DBAvbu3cvu3bu55pprTkiajpbD4Tiq34GjfY5Wq5VLLrmEjz/+mBdeeIGCggIWLlzII488EnXclVdeyaJFi7jvvvvo2bMnTqcTwzC44IILftHf1vjx45kxY0akbP3000+57bbbjiqAr+10KINk0HOKu/fee1mxYgVPP/00vXr1qve43Nxc5s6dS1VVVVQt0saNGyP7j9UHH3zAhAkT+M9//hPZ5vP5KC8vP+ZrHU5N029+fv4vvsa0adPIyMiIzApW20cffcTHH3/MSy+9dFwLkdqys7O55557mDJlCj/++CMDBw6MdD/JyMg4qozZMAy2b98eVaO0efNmgMjAy+PxOf+SefxrT2awePHiSO0fQLNmzcjNzWXhwoUsXLiQXr16HXGQ9K9dS6DmfW7atClm38aNG0lLS8PhcADhmsO6fmfrqtX6tem69tpr+fvf/86UKVMiEzvUleZDa/A2bdp0xM9OVVXOO+88zjvvPJ544gkeeeQR7r//fubNmxfp7rRq1SrOO++8RrmS9ulI5t9HR+bfJzb/PhZDhw7l9ddf5+uvv0bX9Ug3ZiAyrXdN968jteg3xXzoqquu4q233uKbb75hw4YNCCGiuraVlZXxzTffMGXKFP76179Gtte0DNZIT08nISEhMuPb4VxwwQWkp6czbdo0BgwYgMfj4brrrvtF6T/VyyDZve0U9vHHH/Pcc88xZsyYmD7Ah7rooovQdZ3nnnsuavuTTz6Joii/aD0ITdNiatafffbZX1xDPm/evDpr6mvGX9TV5Ho0vF4vH330EaNGjWLs2LExrzvuuIOqqqo6+50fT5MnTyYuLi6yKNqIESNISEjgkUceIRgMxhxfe7rQGrU/PyEEzz33HGazmfPOOw84Pp9zTUByLF9+mjVrRuvWrfnmm29YtmxZVEEI4cLwk08+YdOmTUfVta0mIPmlX8Cys7Pp2bMnb731VtQ11q5dy9dff81FF10U2da2bVsqKipYvXp1ZFt+fj4ff/xxnen6NV8Ka2raVq5cGfP71rdvXzIyMnjppZeipu+cNWsWGzZsYOTIkfVet7S0NGZbz549ASLXuvLKK9m3bx+vvvpqzLFer/ekd/c73cn8++jI/PvE59/HYujQoei6zuOPP0779u2jup8NHjwYl8vFCy+8gKqqMeXAyU7riTBs2DBSUlKYPn0606dPp3///lHd42papw79W3jqqaeiflZVlUsuuYTPPvuMZcuWxdyn9vkmk4mrr76a999/nzfffJNu3bod1Yx8dTnVyyDZ0nOKys/P54YbbkDTNM477zzeeeedOo9r27YtgwYNYvTo0Zxzzjncf//97Ny5kx49evD1118zc+ZM7r777qOaevdQo0aNYurUqSQmJtK5c2cWL17M3LlzI1OiHqvJkyfj8Xi49NJLycvLIxAIsGjRIqZPn06rVq2YNGnSL7rup59+SlVVVUytRo2BAwdGalFq19gcb6mpqUyaNIkXXniBDRs20KlTJ1588UWuu+46evfuzbhx40hPT2f37t188cUXDBkyJKrws9lszJ49mwkTJjBgwABmzZrFF198wV/+8pdIwXM8Pme73U7nzp2ZPn06HTp0ICUlha5dux6x7/HQoUMjU0zXbumBgzWANccdSU2//jvvvJMRI0agaVrUondH47HHHuPCCy9k0KBB3HDDDZEpqxMTE6PWghg3bhx//OMfufTSS7nzzjsj08526NAhZkB3nz59mDt3Lk888UQk0BswYMAxpeuaa67hb3/7GytXrozabjabefTRR5k0aRJnnXUWV199dWS60FatWsVMWVrbww8/zPfff8/IkSPJzc2lsLCQF154gZycnMjzvu6663j//fe55ZZbmDdvHkOGDEHXdTZu3Mj777/PV1999asHHUtHR+bfR0/m3ycn/z5aNfnJ4sWLY9Yp69ChA2lpaSxevJhu3brVO73xyUrriWA2m7nssst47733cLvdMRNvJCQkcOaZZ/Lvf/+bYDBI8+bN+frrr+tcH+qRRx7h66+/5qyzzopM4Zyfn8+MGTNYsGBB1PMbP348zzzzDPPmzePRRx/9Ve/hlC6DfvX8b1KjVDON6JFetac0rKqqEvfcc49o1qyZMJvNon379uKxxx6LmqZSiPA0jbfffnvMPXNzc6OuV1ZWJiZNmiTS0tKE0+kUI0aMEBs3bow57minPJ01a5a4/vrrRV5ennA6ncJisYh27dqJyZMni4KCgpi0jBw58rDPpmbK09GjRwubzSbcbne99544caIwm82iuLj4sM/gaNRMeVqXbdu2CU3TYp7PiBEjRGJiorDZbKJt27Zi4sSJYtmyZTHX3LZtmzj//PNFXFycyMzMFA8++KDQdT3qHr/2cxZCiEWLFok+ffoIi8Vy1NOf1kyt2bx585h9P//8c+R38tDPsq4pq0OhkJg8ebJIT08XiqJEpsasPQXnoepK59y5c8WQIUOE3W4XCQkJYvTo0WL9+vUx53799deia9euwmKxiI4dO4p33nmnzimrN27cKM4880xht9tj/r4Odbi01kwTSx1TfE6fPl306tVLWK1WkZKSIq655prIFLE1Dk3bN998Iy6++GLRrFkzYbFYRLNmzcTVV18tNm/eHHVeIBAQjz76qOjSpYuwWq0iOTlZ9OnTR0yZMkVUVFTU+16k40vm3zL/biz5d01edOi0yYf73Js1ayYA8corr8TsGzNmjADErbfeGrOvruUB6ktrfZ9DXflyXc466yzRpUuXIx53uOdY37ObM2eOAISiKGLPnj0x+/fu3SsuvfRSkZSUJBITE8UVV1wh9u/fX+f1du3aJcaPHy/S09OF1WoVbdq0Ebfffrvw+/0x1+3SpYtQVTWmPKjP6VgGKUL8gpG9kiQ1KhMnTuSDDz7A5XI1dFIkSZKkYyDzb+l46NWrFykpKXXOViiFyTE9kiRJkiRJktRELVu2jJUrV9a5jpd0kAx6JEmSfqWHHnqo3umEa+/buXMniqLwwQcfHNP1f+l5kiRJUsM7UWXE2rVreeuttyILkZrN5uOT4FOUDHokSZJOkuzsbBYvXnzMi8ZJkiRJp75jLSM++OADJk2aFJkh8Ncs9no6kEGPJJ0C3nzzTdkfvAmwWq0MHDiQlJSUhk6KJEmNhMy/pRrHWkY89NBDGIYhx/EcJRn0SJIknSR1dV0IBALceeedpKSkkJSUxM0338y7776Loijs3Lkz6nyfz8cdd9xBcnIy2dnZ3HvvvYRCoZP8LiRJkqQTQZYRJ5YMeiRJko6TUCgU8zIM47Dn/OlPf+Lll1/mj3/8I9OnT8cwDP70pz/Veez999+PqqqRtQz+85//8Nprr52ItyJJkiQdZ7KMaFhycVJJkqTjwO121zuI1OFw1Lm9tLSUF198kQceeIA//vGPQHgl92HDhrFnz56Y4wcMGMAzzzwDwPDhw5k3bx4ffPABt9xyy3F6F5IkSdKJIMuIhieDHkk6jQSDQd544w0AJk2aJGd6ORLlsuifxUf1Hmq32/n+++9jtr/yyiu8++67dZ6zZs0afD5fzGryF198cZ19tM8///yonzt37sy3335bb5okSZKOliwfjtExlA8gy4jGQAY9kiRJx4GqqvTt2zdm++eff17vOfn5+QCkp6dHbc/IyKjz+KSkpKifLRYLPp/vGFMqSZIknWyyjGh4ckyPJElSvZRDXsdXdnY2AEVFRVHbCwsLj/u9JEmSpOPpxJYPIMuI400GPZIkSfU6sYVa165dsdlszJw5M2r7J598ctzvJUmSJB1PJz7okWXE8SW7t0mSJNXrxBRkNVJTU7n11lv5xz/+gc1mo2fPnsyYMYPNmzcD4e4QkiRJUmN0YssHkGXE8SafliRJUr1OfE3ev/71L2666Sb++c9/csUVVxAMBiPTkSYmJp6Qe0qSJEm/1okvH0CWEceTIoQQDZ0ISZJODjk7zzFSroz+Wbx/Um573XXXsWDBAnbs2HFS7idJkiTLh2PUQOUDyDLil5Ld2yRJkhrQd999x8KFC+nTpw+GYfD5558zbdo0nnjiiYZOmiRJktTAZBlx/MigR5IkqV4nvs+20+nk888/59FHH8Xr9dK6dWueeOIJ7r777hN+b0mSJOmXOvHlA8gy4niSQY8kSVK9Tnyh1qdPHxYtWnTC7yNJkiQdTycn6JFlxPEjJzKQJEmSJEmSJOmUJlt6JEmS6nVyavIkSZKkpkaWD02NDHokSZLqJQs1SZIkqS6yfGhqZNAjSZJUL1moSZIkSXWR5UNTI4MeSZKkeslCTZIkSaqLLB+aGjmRgSRJkiRJkiRJpzTZ0iNJklQPcUhNnqzXkyRJkkCWD02RbOmRJEmSJEmSJOmUJlt6JEmS6iXr7iRJkqS6yPKhqZEtPZIkSZIkSZIkndJkS48kSVI9ZJ9tSZIkqS6yfGh6ZNAjSZJUL1mMSZIkSXWR5UNTI4MeSZKkeslCTZIkSaqLLB+aGhn0SJIk1ePQ7guSJEmnLCEwHQgS0rSGTkmTIMuHpkcGPZIkRfGX+1k/chZidQGq3UxyeojEEbkkPHoeqllmGZIkSaea/1z1NXErXXiTOxGyaLz04TdcfH8LWl7epaGTJknHjfwGI0lSRGWBj80tXkUNhmv6DJeOp8iNef0P+J+aQ9xDw4jrEE/x3bNxl5mx9sokc+Y1mDKdDZzyE0XW5EmSdGor2FRMYF2AUGYqihLO87zxcXzyj73cKYOew5DlQ1Mjgx5JagRCIYNHZrj4bmuI8zIMbh2bSHKqmR++KGTRu3sJGrC9SzZrLQ76JBk8dk08Tsfx64IQKPZR8P4O1ryxnqxgzXUNmrGPOLyEUNluyyH0+CaSXJV4RWb4kJ+ClOT+l25Vd6CYT70uEaKhEyBJknSCPXPzT8Ql2tGU6C/xvng7nlIfcSm2BkpZ4ybLh6ZHrtMjSQ1MCEHmPzw8uF7j26CN+/fa6ffvSu7+zRp+fGQdpp0V2HdX0GnWRir2enipwE7e36soLwkcl/tXrSllSZupuO6ZSfdlP0e2t2I7DvwoqJiBjt5dOD1+vCIx6nzdr1H81PLjkpbGRznkJUmSdGr5KbsFmZ7KmO2qYVD4zA8NkKKmQpYPTY0MeiSpgZ39sodSXYWaWjZFYbvFRpFiZ03rlmxqlkVQ01CBbvuLIaizz27jT88W/6r7Cn+IA1d/SlH3V8iuKsUcgP1kAgZC0SmKT6E4LqHWGRrN9APE44u51r4nV/2qtEiSJEkNo8RsBlFHu4UwKFq27+QnSJJOENm9TZIa0OcL3XxfZgL0qO1CVfipeSo2w6B1uYf98XEU6DrL0pLBE27hmR0wsWxuCT3OTua9VSFWLCynbarKpMuSibNHdzUL+HSCfgNL3MFtpf+3EM976ykxOwjoFlTDIICJHNs+vmnXB7/FAkB2ZTHnbVuBSRiohNAwUDFQECTgQsFAyVcoHPsh6TMui/QJPxXI2XkkSTrVnb39ADsTk0k0DEz+ICgQtFhwm0ys6tyFfg2dwEZKlg9Njwx6JKkBPfqVDxzx4Vq2SEsPYDexLc4MwIbUeK5evY1eFR46u9zMy07Ho2kUaCqXzIIWM/bRJ7+I+GCIrRYzt31ZyOP/bE1aSzuGLvjHvZtZs92HUBTaZZlplWQmaXeAypmrybemYvMHyWUvGkF2k8Oi5t0jAQ9AfkIaW1Obk1e8Ew8JGECScoAsUQKoCMCLA/eH6/HO6kHcRe1O9mM8gWShJknSqc1q6GxOz+ScrTtRqht8rB4/czq349HmFQ2buEZNlg9NjQx6JKmBFFTqeCuCjNi/nwKbjVXJ8agCUtEpVMyR4wxVYXHLTOI27eHd9q0IaeFeqaohyMsvICEE29PSSPD7aVdUAij856m9/POJ9jx9/TJSVhRylho+J3GVm9b7/FhDOiXYcQo/CVSQRgk6CiEsuOJiB60WxCXTmt34cWJY/DQLFGIQTqMCxOEmhIWdoz7GYfeR7tuJmmTB9PINmMb2PeHP8kSRNXmSJJ3qEoNuuh8oigQ8AKoQ9MwvYscyF70bLmmNmiwfmh45pkeSGsCBkiAX/7mQTQ47Vr9Oj3I3l+4p4oL8Esx1dK32mDWWpSVHAh4IB0N77XY0BUAhqJlY2TwbvyL4SE3iiqvWkvXDDqgOeBweP513HiAuGEITApvQESgkUBW+Hhqg4HTHjtnR3CorkzqyJ8VG89AOjDrqS8z4yRQFqJ4AO4w2iFIX2hWPYNivxXjgg+Px2CRJkqTjbEnrXBI93pjtuWWV5PRIboAUSdKJIVt6JKkBTPpHMT8lOSFkMD8rjTjDINfjo5XbR4sqL/sS7FHHdyqq4IAWW0fhV1U6FJfhVRQUs4bXZMIWFFz303rifX4KUpIImTRUQ9AyvySmXkpFsMnamlC8QZq3CpvbR6tdxWyymvDarQCkllWRXlJJGhWU2+IoNGeR7S/j0Kb9vc4UctwlJIsqkqhCAQrJIeizkvyPz7H95yuUm89BeWIcitpU6ltkTZ4kSac2xRPErBuxO1SFyorgyU9QkyHLh6ZGBj2SdJIUuQ1+95GX77eFKIqPB68OZhOVikIlcMBuxW3SyKv00tVcyfbkOAKqik3X2Rtvx1IeWxPX50ARcT4/63ObETSbSAiEMNmsJHi86FqIwrQUQubwn3lauZucwvKYa+T4i7H5A/ixsJtkfMJKq40laGYDCyHsgRAOvKhAmq+SdEpRAIGgJtN3axaWZXSgpPIAfYu3YaCynn4EMGNCZy9taePbROrTcxFLtqMteuCEPefjSXZfkCTpVDdgaz4WzY/H4kQLhgAIWUyYgyGsVfoRzj59yfKh6Wkq1a31WrZsGX379uWzzz47quNvuukmRo8efYJT1fQcy3M51md+Ovtqc4jL/uej+8s+mj8V4P09GrttdryqClqtaaqrbYyP49P2mex32shwB9BUcFlMbFEtrEtKgKAOhiDB5+e8XXsxmRU+7dySQHXAAxAymdiSk0VxUmIk4AHY3DYHnyW6niORShLwYCFEPB5yKAJAVzSCQRMZgVKas59MiojDhQ03KgIFgYIeec3O6U9INbHXmQ5ABU5asIO+LKYPC+nJIqpIJIQJY/F2xJ4SqPCcyEcvSVIjIcvdxm17TjpzW2Tgs5jZ0iKD0pR4QmYzhhogA3dDJ0+SjpujbulZtGgRd955J9dffz233XZb1L41a9YwadIkzGYz8+bNw2aLHgg9efJkfvzxR+bMmUNSUtJxSXhTtn//fsaMGQPA0KFDeeqpp2KOCYVCXHDBBZSXl5OdnS0DjCbomUUB7vpO4NQNuhdWcp4vgD1ooOiC7YlxlNgtFAvwmg5OLx1SFAYUVJLt8gPQrbCSpanxHKjpeWAYYBgEhaA4NZ5vWmSQ7vLSdkf0mj1CVal02LAZBwcI+WwWfuragd6rtqEKg0TDTeIhBVoibswiRFAxIRQFQ4CZcDBlwYcVV+TYcLgmCCoaAS0825s95AcE6ewHTPhJQiWEhUrasBEP6fiJJ77l7WiEUMwmEDq0yYZP/oDSKed4PPrjRtbkSU2dz+fjo48+4ttvv2X79u243W4SExPJy8tj+PDhXHjhhZhMstPH6Sw/wcHupGyW5tn5zXdryTlQRsCsYTZ0it79mbynRjZ0EhslWT40PUed0/Xs2RNN01i+PHbl9WXLlqFpGsFgkFWrVjFgwIDIvlAoxMqVK2nbtm2jCHief/55RF2LcDUAq9XK4sWLKS4uJi0tLWrfd999R3l5OVartYFSV7/evXuzcOFCWVAexv4ynbu/0bGZFK5cv5e4oE5IVTEUhWK7hWxfkGxfEAGsTnCwv3r8TJYeigQ8AJqAbmVuDiTERbUKabrBvpRE2pW4aFHujp7yuprdH0CYzVHbrJ4gLlO4UsKkB6mOZyJE9auGjoUqEjATIJWy6gmqoXZf5rXJbQmpJhRh0LV0FxoBdGwEObgoUBAbTvZipQoTBiaCgEAJBsIFx+a90PlOROc20K05yn1jIM4KqgIdmx/Ts5ckKWzPnj3cdddd7N69m/79+zNx4kSSkpIoLS1lyZIlTJkyhe3bt3PXXXc1dFKlBpRaWcbO3AyuXbkdc5IVa6WgzfZi3DYLRZmZCLcPxRE7q6ckNTVH/a01Li6OLl26sH79enw+X1RrzvLlyxkwYACbNm2K/L/G+vXr8Xq99OnT5/im/BcyH/IlsCENHTqU+fPn88UXXzBhwoSofZ9++int27dH13W83tixHA1JVdVGGYydDP6gYPEGP8VB6N/axM8bA3y4zM92v8ZOk4VKQ8WtVy9ubVbJK6rEEdQxAKEo+DQVb61gUQHy3F7yMx2IkCC+3B9zT4cenletds/q1FCIlkVV7LJbsQd0NCHQawU95mAIs8uD7nSgV3dxSy6uJGdXUeSYMjWeEAWYODiAtYx4Qkr4eIfwEYcfUAhixYcTFZ1KkjHjx4YXHQMlqJJXsJdmvmJMQRUfViD67ywc5sRhxoeJQNQ+BYFAIYQd0/rtsH47YvrCyIihEDZARSWASEoAiwm1shKS41D+cglKajy0SIUyDwgD+reHrOM145CsyZOaJp/Px913382+ffv497//zbnnnhu1f+LEiaxbt47169c3UAp/HZ/Ph8lkanyVb1vy4UA5DGwP5rrT5gsI1u8MkpWq0SxVw1fmp3xDBU5zCIsvwI4OOSwrVmgerzA0R8GkHsyHjKBB6YJCij2Q1MGJWuBGS7fiX7gFc5qDfJeNlWtdrN1cxQBvAb0GtSAYb6H0i3UUh6zY91eg+w0CIZ39TjsLm+ewuVVrLty6n9zyIhI9HrbnZJGilpKztZgVWhLPdf8c3RmiJDURn82OoqmYzQrEmTiruQX37hIS7NDltp6YX12CV6hg9mHfeQDTbedS0asNP6zwkFzlQbeb6OByYcuyYXGaSe+RwuJCWF0kGN1OpWWiir5sN6gKWu8Wh33UQgi8ywpBU4jrnVHvcRVeg5V7dTpkaGQnHs9RHbJ8aGqOKbfo06cPq1evZuXKlQwcOBAIt+SsWrWKG264AYfDwbJly6LOqWkZ6ts3vFbH2rVr+eCDD1i9ejUFBQVomka7du247rrrOOecc6LOPXDgAC+//DJLly6lpKQEp9NJixYtuOyyyxg1alRM+j799FPeeecd9uzZQ2pqKldccUVMMHHTTTeRn58f1V2sZtvrr7/Ok08+yeLFiwkEAvTq1Yv77ruP3NzcqGvs37+fJ598kiVLlkSey+9//3tuueUWsrOzeeWVV47qeaakpDBkyBA+++yzqHQWFxfz448/ctddd/HJJ5/EnHcsz7Dmem+88QYLFiygsLAQp9NJ+/btGT9+fORzrFFUVHTEZ7Bs2TJuueUWHnzwwUg/7drbhBBH/BwgHBC//vrrrFixAo/HQ3Z2NiNHjmTChAmNryAD1mwNcN2LFawW4a5fihBkGzolyQ78Zg2CgEmBoAEBAwTstFjpo6lYq7uZBeuYtcyqG5gNCFg0ih0WiO6pRoVFQ7OaEP4QqhBk60H2t0xll6aCEPjsJi7cXoiiGwgFFAHNisvwmjSe6dWeDH+IFkUVPDRrJT6bRlWcCVPQIKnSSxlJ2PGhKjq6MFGFgwTDiwMPCXijsnQfcfiIAxRCWPGSQACVMlcqQlHZKhJIwUUAM2mUx7xPgQWlenrsQymRY7Tq1iRR62cdMBBYoNyHCQ9gQL4HMfmN6uCoVkioqfCP38AfLzvyh3oEsvuC1FR98skn7Nq1iwkTJsQEPDW6dOlCly5dorbNnz+ft99+m82bN6MoSqSsOPvss2POP5Zj67J7925effVVlixZQkVFBenp6QwbNoybbroJu/3gDJYPPfQQn3/+OXPmzOGZZ55h4cKFlJWVMXPmTJo1a3bUz+SE0g2Y+Dy880P452bJ8MWfoWerqMNWbg3wx5fLqXALFAWutZWQ+NlGjICBKgyWtU3n6QuaV4+4FmTFwdwrNbqkKVStLmX5iLmEDnjx21TciWYUQBEGPapW0s67lduvvpcZvfvDQEhye/nv21PZlZGFo9zG5et/xCLCzfs+c4gnmw9iVp+e/GHBCoavW0NmRXgh0oGbN7G0Q1uasZWk7RXM65zAy3kXMajEhV2HxHIXChBUgtjm/8gZ+7YD4Jn6NZVqPM0C+7AQXvrA+HIJX7UYyvsDBvJZv44IVSHRFcf9Dy/AYfj4+6VnkB/vBOAOReeOHSv51+v/A0AdkItt1s0oyXEcKlToYfuIT/CtDBeYcYOzaf3FGLSk6ArZj1b6+e27LtwBMKkw5aI47h1mj7neLyHLh6bnmELemsCldhe32i05ffr0ifxcY/ny5SiKQu/e4eWt5s+fz86dOxk2bBj33nsv119/PZWVldx3333Mnj07cl4oFOL222/nm2++4fzzz+ePf/wjEyZMoGXLlqxYsSImbR9++CGvvfYa559/PnfffTdpaWk8++yzUdc8HK/Xy4033oimadx+++1ceeWVLF++nN///vfo+sEvVOXl5dx444388MMPjBo1ismTJ2O327nlllt+UYvMmDFj2LlzJ6tXr45s+/zzz1FVlYsuuqjOc472GUI4QLvuuuv44IMP6N27N7/73e+47rrrcDgckaDtWJ/B4Rzt57BgwQJuuOEGdu/ezbXXXsu9995L9+7defnll7n//vuP6l4n2z/ePhjwQLjlZn9iXDjggfBfkyHAb0T6iJWbzcxtloYqBAiBrY7nWGk1ETCF/xTLHFbWJ8ehV+elbk2l//a93P7zBu5fsZ4/rd1CSWYiwZrpqxWFwgQ7a1OcqIAqwOr3k1VaTqvyKias3UGqxwcY7GyRQGFzJ5XJNkoz4iho7qTc5mBR2y78d/gFfNelO5oKTnzEEYjJzsPtQdFbzYQL6prnUabEYSNIKCZrMdDQY84/SKCio4SLcKieLEElhIYfDR8mXKj4EZgi11HQEZiiuuShG/DnabDtQD33OhbKIS9Jahq+/fZbAC699NKjPmfGjBnce++9VFZW8tvf/pYbbriByspK7r33Xj766KNffGxdNmzYwHXXXceKFSu47LLL+OMf/8jQoUN57733uP322wmFQjHn3H777RQXF3PDDTdw++23ExcX+2W4wXz008GAB2B/Gdzx35jD/jmtkgp3OMey+oPYP96AEQjnoYai4rI4wt16qx3wwJ3fhvdvmryE0AEvQgFPgulgZZGisiq+J5917B8OeKqVO+z86ZKL+TmrE6M2LY8EPAC2oIkV2W0ZUOKm2749kYCnRvftuzDhJ4CDK9evItEopcAEiVWuyH3zivbSrzrgAYgL+Uk0KiIBD4CKgYjT+XRAHqL6fVU4bbw4qg9VqjUS8ITfCDzXthdrs7LDz+OnXQQf/abOx13w8JJIwAPgWZRP0WPRwy+8AcFt77txV3cuCBnwwBcethUfrxnpZPnQ1BxTdXqPHj0wm81RQc/y5cuJi4ujU6dOOJ3OSMvPwIEDI/9v3749iYmJANxwww3ccccdUdcdN24cv/nNb/jvf//LBRdcAMCOHTvYtWsXkydPrrOV4FAHDhzggw8+wOkM/wFdfPHFjBo1iunTp0eueTjl5eVcd911UfdKTk7mmWeeYcmSJQwaNAiAt956i4KCAv72t79x4YUXAjB27Fiefvpppk6desT7HGro0KGkpqby2Wef0b17dyDcYnXGGWfUOwbqaJ8hwL/+9S+Kiop49tlnI++hhmFEz8t/tM/gcI7mc/D7/fztb3+ja9euvPjii5FWncsvv5z27dvz5JNPRmaIayy8foMNxQbCfkjGZjrky30odrzYLoedvU4byb4gQkCCP0ClxQyKQpXFxKrsxIMHC8HmeDs7UhxYDIFbVShTdEbtzKc0OQmvScVjif2zXZ6ZxIYEB0JTyHF5qBQQNGv0O1DEoLVbUQxB0BZ9nttu5evBPfA441AMA5OhE4cPMzo6CgZKZAyPGQ8OSgjgiLqGgqAlRewQWaAoGIpGuFFLQcOPgQkVHQue6m5sZhRiu/AdvB5EjyqKphLEwFIdHNUcV0d9mxCwfBu0zar3WpJ0Ktu2bRsOh4OcnKObHKSyspJnnnmGnJwc3nzzzUgePnbsWK655hqeeuophg8fTnx8/DEdW5+HH36YtLQ03n77bRyOg/lK//79ue+++5g1a1bMjG9t27blb3/727E+ipNjydYjbnN5DXYVHPzCnVrpxmRE53e70xM51JL88DGVS8Jf8nWTEjOGUygqm5JbxZy7JSOTi5ftJj4UWynbpayEA840WhQWxuyzhkIEODiMoV/+dn7M7InuOpjmDFdZzHm2UOy6PmtbZMZs25GdTJw3NrDFECxv0YKuB/IB0Jfsjj0G8CwpiN22NHrb1mKdMk/08xUCft4dom2ahnT6OaaWHpvNRteuXaNac5YvX0737t0xmUy0bt2alJSUSFBU13ie2k3WPp+P8vJyfD4f/fr1Y8eOHbhc4dmhajLR5cuXU1paesS0jR49OnJOTVq7devG7t11/8EcSlVVxo0bF7WtX79+AFHX+OGHH0hLS2PEiBFRx1533XVHdZ9DmUwmLrroIr7++mt8Ph8rV65k9+7dkdnd6nK0z7CiooLFixczePDgOgMW9ZCuVkf7DA7naD6Hn376iZKSEkaPHo3L5aK8vDzyGjJkSOSYxqC0tBS/34/dqpKXpqIcOglGqFbgqIu6/6JUhU/ycnijZ2tWpSWyIjGe7xKdzElysiAtHlftICZkgN1M0KThtpjApPFzyww0IVAMg8xKF0neOoIGQxBSFM7duptLf96Mo9JDTrkLUyCESTcoaJ5eZz2UFtLJzC/jwq+WM3jDBsxGuEDWEOio6ATJYDPZrMdBCWaiC06DcBtNmqgiTvjRjBA2AigoqOg4KSOOSkyEqqe5VqFWS00NgRqzrT7hrmw13d9qUnvoQQr0bgNAfn5+1K5Dfz6cmsm5a16S1FS4XK6oYOJIfvrpJ7xeL+PGjYvKw51OJ+PGjcPj8UTy5WM5ti5bt25ly5YtXHDBBQSDwagyoGfPntjtdn788ceY86699tqjfj8nS00ZQd+2sTv7tiUQCFBSUgKAw6bQIuPgl+2SBAchNTpfaVEc3eIC0DMthN/vJ6FvKgBqSFQPHD1IEQZ5ZTtizm1fWMCBlCQqTbFdujbHJ2MosKZ5ZkweqhGgimR0s44VN0uatSXN60etFaQVOmPHTvpMseOmu+yNDapyD5TjsdcxxlpV6LPn4PcFb170PWry77i+sWN47H0zD34eQNs0jcRD5l9QFGgd74ra9kvLCFk+ND3HPHCib9++rFixgpUrV9KvXz9WrVrFpEmTIvt79eoVGddTE/zUDnpKS0t58cUX+e677+oMZlwuF06nk+zsbK6//nrefPNNLrjgAjp06EC/fv0YNmxYTB9kgObNY2d4SkxMpKIiNgOpS3p6eszg/JrWqdrX2L9/P126dIkJGFJSUg5bq3U4o0ePZurUqXz77bcsW7aM9PT0w7aqHO0z3LNnD0IIOnbseFTpONpncDhH8zns2BHOmB9++OF6r1NTSDS0lJSUyP/vvy6RDS9WsLbWmJ5klx+XphAwaeHcNKRXd3OrdRHzwd+V/XEWCgwO1tJ5Q+Fv7k5LuBALCbBEp8Ewa7jNGibDwCQEozfs5v1urfGbTSAEeQXlDNyyl84FJWTll2MOhgMXQ1EoTkvAZzVjmC3YPUG8cdGFTMBiZujCzcTrvpgsW0OQzVY0AuygI27iSaQcPwnoqGjoBDBjoGHGIFF4q7ujhQvFclJIJYiZcM2fgVK9r3aAc3A2uHDXNbW6FaduB0MdUV3QWFEO7YqnqfDwOGgX7iKRnZ0ddY1Df5akU5HT6cTtPvo1Vvbt2wdAmzZtYvbVbKs55liOrUtNGfDyyy/z8ssv13lMXWXboeNrG4NIGTF2IFw9BP63MPxzVhI8dz0Wi4XU1HCwoigKf/pNAn9+pZxKj8BvNeO5OI+kLzZhBAwUYRDv94S7SVcHQxlx8ML5VqxWhY7PDmDZ+XOgyEdcZShqTE931yraF27hyuU/8X6f8GRSyS4v//zkE7Zmt+SzTv0Yu24RViMUzkdVDzev+Zr/nPkbfsprS6XZzPmbt2PRdTyaiS1J2azJacYF+Yt4NfssqpRkmptDVMYbJFa5UYBNaTkkeMsYuDfcouU2W3EpThxUYalu0TdQMLkVRi3dxOf9wt9FEtw+bv18OU7hI8vl5oCzOjhXYPKWn+l6INw1We3bguS/Xxz1vGvy74y/9se9MB/f6uoxPQMySb+vN6bkg1FOnEXh+Sud3PSeC08gXDT89QI7fdvH1XnN+n6WTh3HHPT06dOHV199leXLl+NwOPB6vZHxOhCezviJJ57A4/GwfPlyVFWN7BdCcMcdd7Bjxw7GjRtH586dcTqdqKrKZ599xuzZs6O6XN12222MGTOGBQsWsHLlSmbOnMnUqVMZP348d955Z1S6NO3XNVUeGsTUdqKnuG7Tpg1du3ZlxowZbNu2jSuvvLLe93Osz/BYHI9ncDSfQ8217rrrLjp06FDnMenp6Ud1v5Ope3sLS/+Vxg/r/BQFYWBrE/uLDfYFoMCvsOmAweqfvWzwaxSbzZh0g5DDAtrBr+TFZhMEovsTx7l8XLVpF292b4stqOO1HPIMDUGl1RYZudK2tIrf/7CWvYkOkr1+nL4A6WUV2Kt8kYAHQBWCeJePktREcvYU03JvBfuz43E5LVgCOkllPlwJieF0UtfnpvNd+iCKrWnYA36GlC3GFWxGoDoq0w8dS0PNyB0VBYMgFgKoaBgYhINpge+QrmkHn41AQcGgpn+0iIQ44esRZ0VJS0DE2xG5GTCkE0rX5ijlbmiRBuWe8DpGAztA89Sj+UiPSNbeSU1V27Zt+fnnn9m7d+9Rd3E7WWrKgGuvvbbeCr6EhISYbYeuAdioaCq8exf83+VQUAGDO0IdXZH7dLDw6SPprNkeIDtVIyc9E+/9bSnbWEGCFuQqf4CbOsJPRQotEhXOylEwV5ch8T1TOGvvWErmF1DkgcT2TkwlHrRUK/4f21OcHs9fKi1cuHYda7a5GOjOp9vVvclzWCn+ejPfpQzCXlCF4Q+hen2oAS+jVi5AT8rgX2cP5eZDuhMmBfx0/XADe7U2jNyxEXecnUpnHBVpNuyaTsBpwdt/ILP25eF0KnS5uQfxry+lQB+AqlRh31OIescw+vVqTeBnDzdVFRCymehQ5SLu6a5Y483c3CuBBYUK64oFY9qr5MQPwLg5Kzx7W//6g1xzloP2K6/G8+MBFJNKXL/YLnQAV/S2MjzPzPI9IfIyNZonHb9ubbJ8aHqOOejp3r07VquVZcuW4XA4sFqtUS0vffr0Qdd1li9fzqpVq+jQoUMk89qyZQubN2/mxhtv5Oabb466bl2zlAHk5OQwbtw4xo0bh9/vZ/Lkybz99ttce+21UbXwJ0t2djZ79uzBMIyoIKG0tJSqqrpnpjoaY8aM4ZFHHon8vz7H8gxbtGiBoihs2rTpF6frRGjZsiUQ7qZXe3rzpsBqURjW62DB2/rQ2GxM+Mv96h1Brn6ijNJQiANJ9nCBqECm28t+c3RTjj2kk+YN0Du/nBKziZ1W08GxQkJAyOCF7u2w+YLcvXYzNt3AYhi0KatCr25xgnBXtUNZ/AGqEh1kFVZiDhnk7jnY4hawmPA4bAgFAsKMFwv26umkBbAnMYViW3j9KK/Vxg/pg+mwvySqB184fKmZXDq8RUcBVOKpxE5VdZe28Fk6Vkz4q38W1eeGACUcDD10JRRWwCX9UYb3iNyDQ+558shCTWqazj33XH7++WdmzpzJ7bfffsTjawKj7du3079//6h9NS0zNS35x3JsXWrKAFVVm1wZcESdcsKvw7BZFPrlHexVYU+zYR96sFzpDHSup7FBtWikn9+Mg0VPdXDYJdwVPR3oUdeJf+hd11YuBK46/0euWLOSNRnZPPzdXFqVlzK3dTve69oDv5rElOWj6zy3TgNHcWiVUzKQm2Ot/h9AdIBydm74VUMb2OqobqUoCo5BR26VSYpTOa+j5YjHHTtZPjQ1xzxhucVioVu3bmzYsIEffviB7t27R61907ZtWxITE5k6dWrMeJ6aIOHQVoOtW7cyf/78qG0ulytm9har1UqrVq2A8KDLhnDmmWdSXFzMV199FbX9l0xiUNv555/PjTfeyL333hspEOpyLM8wMTGRwYMHs2jRojr7VzfUIq2DBg0iJSWFN998s85ucz6f75i6ZTRG3VubaTcwgQR/iI75VSRV+QCFdm4PccHo3+szCkvYE++gdXkVzTxe8OvgC4VbhAJGuKucqqBbNb7PSmNHgoNKs4lNyfF4LGb8Fgu6qhKwxfaPdiU4CJlU4kvcHNr+5zepWAIB9uSEKw9KiacUJ/nxySxs1469CdEL5vo1Kx7r4QuOcJcGDTARxIYJLypeavr76dgI4KgeCxQMbzXbYOLZKPp0lAevhOdvhOF1FtuSJB2lSy65hNzcXKZOnRpTNtTYsGEDM2bMAGDAgAHY7XamT58elf+63W6mT59OXFxcZImDYzm2Lh07dqRt27Z8+OGH7N27N2Z/KBQ66i7V0q9XnmzjjL27mTrzfTqWFGHVdUZu3cQTX3/J3sTGt3yEJP1Sv+i3uW/fvixbtozVq1fHtDYoikKvXr0imWztGbhat25NmzZtePvtt/H5fOTm5rJ7924++ugj2rVrx4YNGyLHLlu2jH/84x+ce+655ObmEhcXx4YNG5g5cyZdu3aNBD8n24QJE5g9ezZTpkxh3bp1tGrVihUrVrB69WqSkpJQlF8W+TudzphnWZdjeYYAf/jDH7j++uu58847GTVqFJ06dcLn87Fu3Tqys7NjugmeDHa7nSlTpnDvvfdy+eWXM2bMGFq0aEFVVRU7d+5k3rx5PPbYY41q9rZf4uOrrbzcXuN/q0KoAYVyL+xOdnLrmh0sTUvGq2l0K68ky+vDahgoQHcg3e1hZpsc6mrjaO7Xcdsd7E1MJM0fwGWBjIpKvDYrHpOGLhSSy1xohsAVb2dfywzKLGaEIvDZNMwhgWIIAhYNv0Ujb+0u8rNTWDikI303biWzpAKqfKRVVbE7KZmC+OguJodMNIQZL1bc+HBgw4O5Vjc5Ud3iE569rRQde3UXthDK5v+gtMpAq2fxvsZCdl+QmiqbzcZTTz3FXXfdxb333svAgQMZMGAAiYmJlJWVsXz5chYvXsz48eMBiI+P58477+TRRx9l4sSJkbXwPv/8c/bs2cNf/vKXyKQFx3JsXRRF4eGHH+bWW2/l6quvZsyYMbRp0wafz8fevXv59ttvueOOO2Jmb5NOjDN27+Dn3BactXN71PZ0j4uzLmh846gaC1k+ND2/OOipUXs8T+1t8+fPR9M0evXqFdmuaRpPP/00Tz31FJ9//jler5e2bdvy0EMPsXnz5qgv7O3bt+ecc85h+fLlzJ49G13XycrKYtKkSQ06g0tSUhKvvfYaTz31FJ9++imKotCnTx9eeuklxo8fHzMRwPF2LM8Qwl0Mpk6dymuvvcbChQv54osvSEhIoH379se0fsPxNmjQIN566y3eeustZs2aRVlZGQkJCeTk5HDNNdfQvn37Bkvb8aKqCrf2N3Nr/3ALzJfbDV5fncgmbwZDNhdg03W2JTmxVAc8NXoXlrLf6WRpdnT3zT4lVQQt4ZaWeF3g10yklhWSXh6uEQ2qKtMHdCcuFKRNeRWqprIrwcGVc5ajW1UMoVJxyGw5mm6QVlSJ2QjSstbkEQrQoryMYocTvbp1UdV1DiQmortc2IJBvGYzKUoxHT3rECgU044QB2cIsuJBYAU8KOiYcIWnIPjvnSjtG8mCgkcgCzWpKWvRogXvvvsuH374Id9++y2vv/46Ho+HxMREOnXqxEMPPRS1xMEVV1xBWloaU6dO5dVXXwWgQ4cOPP744zELjh7LsXXp2LEj06ZN44033uD777/nww8/xOFwkJ2dzejRoyMzh0onXusiFx8PyIvZ7jGb8RU37V4XJ5IsH5oeRTRUH6dTTHl5OcOGDeOyyy7jL3/5S0MnR2rk/vrUARat8LE5zcmNa2LXd/i+ZTbftsyMtKyYdYOL9pbEZLHt9hfQsvhgsFJltfBt+1bsSUlAqHDOuq2cuWY3cb4QCR4PVbboaUttwQB+kwWzGqB9aTGHcllV9ick08q1hy3OVgS06KC+S+VG2nl2Ep7gNA4PCRhoWPGQQCkqBkEgiIr57LZY3/gttIqdarSxqlJ+F/VzvHiigVIiSZJ0YjzbeQa/v/JCvnn1RbruLwJAI8S0Hr0ZmuSh2/ybGjiFjZMsH5qeYx7TI4XHnBzqrbfeAjj1BmVKJ8T9t2aQbRbEhQx8h8yaF1QVFrXJIMPj4aLNO+lQXM6A/UWxawQBxiFrPMT7A3TNLyS+wsUFW3azKyGB+4cPwGUxEdI04gIH1/ixhoLUtDGp/tglQQXQzF/CwKJNZHq9dCvbFbU2hCIMLD4LCioaAjtu4ikind0kURxeiRuobNkRMfPPWOf9pUkFPJIkSaeDIoeF9PwyVJ8VL068ONnubMbC3E5kdoldLFWSmqrG3aG+kbrrrrvIzs4mLy8PwzBYunRpZFKHo2nWlySrVeWNl1px3i17mN88kzP3FxKn6/g0lW9aZuPx6ZjdIYZt28uwbXuZ36YF21JTaOs+GHDrgM9uJaSqmKqnKXebTfgsZvJbJvPUKy34qOcsvs/JYOaAjnTeW0L/zXtIq6zEUFWKk52Y0MEvMBs6ITRM1XOvCSCIVj0qJ7wuTnLIhRovKLImEjKp9Nq0k0ojESJnQBUJJA3PRt1dACkO1EeuIP3sTif34R5HsvuCJEmnuvyUdB5Y+COtS8vxmkwETCYyXB6uWLuB4uv6Iquq6ibLh6ZHBj2/wBlnnMEXX3zBvHnz8Pv9ZGZmcu2113LjjTf+6vWCpNOHyaSQlaixXrfwTofWJPsClNvMFKc6waJRoZnYk5yI26zxabsWoAvKzCYy/EFcpvBSnl5C7DS3xBbwkxwIsik1iRWZqUy/Kg5VUxn+5kCskxaxxR6HbtEoPLctBzptRmQF6XNXISGHwBl0U6BlYKASqLWKjoJA4+A02AqQU1XMqvZt6bNqJ3afgRVfdVAEAczoj1yJ9c+nUl98WahJknRqq7RY6FBaxiuDBvJx924ETCZ679nD+OU/8/OCIjqPjR3vI4EsH5oeOaZHkhrQdz9U8torRcxum0mZzYKuKdiDOqlVXvJtNjqXuAhosMnpiOl/1qbCxfpHU7DGhesu5q7xcyCgMKKjiXTnwS5zQgh8+zxYM2zoisEbb7wBwKAPmrNhfSXty3eR597OHtrix4qCggCSKcOBN+qeLs3EAaMFqhCoBGnLWhy4cRFP0aQraPvauSjqqVMQVCj3Rf2cKB5roJRIkiSdGAMnbqRrYTkL27SN2p5XUMgdjm2c92b9aweezmT50PTIlh5JakBnnZHAj+t8sOAApXFW/JpKktvPnPaZ9C2swO7X2ZdQvbhpKHqlnQGdLJGAB2BYt7pnDlQUBXuOAwA9ePAaHT48D/Gb76n8oYwQZtqwnpX0IICdePzVoc9BBgpZ+i6SKSCESjxlkZag+GQzia+fd1yeSWMiuy9IknSqS/R62JqSFrN9R0oyqkcO/a6PLB+aHvnbLEkN7I+3ZGC9IJMNNit+Q2GPw066N8DP2QmsTndSZFKr1/uszmAV6GYN8s4tv26AqWrT6P7Z+QwpvoWK4WeyW2lLElW4sFNIAkUkUaXaCCgqPk3gZD9mgljwkERxdNe387r8qrRIkiRJDWPwln20LSyP2Z5R6YZuzU9+giTpBJEtPZLUCLx2bTzrzrYxbWmADhka1w60IoB3V5tZuaiSZkY5dEikylC5pKNG7zZxx+3eikkl5+ur0Mt8/DxsOt1+3sQesqjEid8w053l2HUPEG7tUTVBrXgHYTWjPD7huKWncZE1eZIkndosJsGYnzewJSuVooTworLmkM7ZG7aS98c+DZy6xkyWD02NDHokqZHokmPmkZzoxUMn9DIzoVfqSbm/lmyj1Zuj2X1mAZ3Lt6ICAcVESDjxYybUqTmOeXehqgpiygxYsAGlfzuUx8dDguOkpPFkkwMeJUk61Y15rA9V587k7tkL+blVc7wWEz135hOwa2T3lHO31UeWD02PDHokSYpI75aCaektrH50BaLITbtzUkjR/GjD8rDmZUaOU577bQOm8uSRfbYlSTrVdTmrOS8Oa0H7hYVcvHwDFXYL+7KSGPVMz4ZOWqMmy4emRwY9kiRFSW6XwOBXz2roZEiSJEknya1fjcbv8zH1wdfRkn1c+/uLMZvNRz5RkpoQGfRIkiTVS9bkSZJ0elA1DaOtCePIh0qALB+aHhn0SJIk1UN2X5AkSZLqIsuHpkcGPZIkSfWQhZokSZJUF1k+ND1ynR5JkiRJkiRJkk5pMuiRJEmSJEmSJOmUJoMeSWoC1hUZjHrbx4CXfPz7hyCGkCsEnAwCJeolSZJ0Klq208+Nl/1I1z966f17N9O6TKWkyNPQyWrUZPnQ9MigR5IauZ/26nR7U2d2vsqaYsGfF4PjER/LdocaOmmnPFmoSZJ0qhNC8L+J87ll0WrsGFQlOMkph1V5rzZ00ho1WT40PXIiA0lqREIhwdp1HtJTTDRvYQVg3Aw/ljKdgCHwAclBHw7N4PKXFB4crPDSbDceoTCwsIhbfpOB1i6JZhlmMjOPfY2FsvVl+Au8pA/JRLNox/ndNUWyIJMk6dT254/LuXHpClI9LgByyksoSEiiwJpC0T4P6c3jGjiFjZUsH5oaGfRIUiPx4WIvN87wUK5qJIa8nG0uwZ+XzJ5SA90Q1CyeUGrSUIOCi7fn81x5KkKxYAK+zcnhw5UW7nhuBXHeAFZFcNmTPWjVP/WI9zaCBru7PE7Glk1YMFGiJWD64jZSRrQ+sW9akiRJalCVL6+KBDw1HaczK8vZ3TydondXkn7f4IZLnCQdRzLokaRGwBMQXPOhlzQDWvgDKMAaYSF/vRfdZgFFAYsS/tevU2wxsT7eSfctB9iT4sBtNxM0bLgNhffbt+bSPfvxmTQ+unUpI6d0peOonKj7aRUQqgxgTjWz7fkNBP7+GW0PrAPARBVWvQr/Bf/CrfjQhKAyPgtl/DnY81KwjOyIpXVS5FrCMNDf+5nQ+ytQTCqmv49Cy8s8iU/vxJEjpyRJOtW1Lq9AAEHVhMkwCKoqe1LT0LwhLEnH3mPgdCHLh6ZHBj2S1MBcAcHEmQGcJpV2lR7idR0BbIu340l2hAMdABWyvD6yAh7ars9n0ry1WI0QiYYXDYHLaubnLm3YkZPBdquNvCoX23Iy+fZPq9hy31KGvjUU134X7e4VZFZVsvEPr1IYn0J8lY8ubEJBx4yn+lYhNPzowoIJP6aqXRx4fjFuLJgmz8JjceDUPSh2E/Gd7GhLt2KqPjf44RL03w3H8p+xDfREjx/ZT1uSpFNdfkoiPs2MVdcBMBsGbYoK+V+fwbRQZDfn+sjyoemRQY8kNSAhBJ1eCbC31KB/hY/UUHhyAgHsqh3wABhw5vYC2pVWkrVuL8VOK53Lq9Cq65uc/iBDV2ymIsWJw2ohZLOSoAtKk504dxUwa8w8mruK6efeFDkn013IFlNrREiNBC01aoZnApgIYqEKKxYSKEYLeNFRKXdlUbI0RHPKMLBgxocJD8EnPkNMGY3itJ74h3gCyUJNkqRT3U5HYiTgqS0x5AW/bM+ojywfmh4Z9EhSA5q5WWdvkQ6aSpJePRubEAghUHSBoglErcBnj9POdwnxFHRqC8CIjTuZMnsR5U47RYkOdEUhsaSCoux0gppClcVKhc2GxRWkw9YCOgR3RwIegCTDRbZRwhZ60ov5mDhY8AkUyskCTFhx4cSDmTLMVALhzCONnRSTywE6EZ4MUieV3SgItrd+gdTnLyJxbHsUtalOFCkLNUmSTm3NK4twm604gv6o7QUJCZjj5dfE+snyoamRv82S1ACK3AbjZwaZuykIZjOEdNwmjXh/EJ+qsivORptSFyFFYU9yHG5ruF/1fpOZAuvB1pOv8lpx5o69ZPsOFlaJ5S7cFgtvDu3BjsQ4VAEdWqTzx9J5JOyOXXfBSgAFlSJaks2OyHYPWVhRAB2wY2CgUgqEW6L8pBDEiR0DM5XoCOLwAnYEkFW8HfdVb+GmCmu/TLSPbkVZth2lU3Po2OwEPFVJkiTpWFXaTAg9nK/XfI03UEgu9+DKPvJEOJLUVMigR5JOsiKPoNejbkyeAHqyA5RwH+qMKi/pgSAAab4Aa5OcoGk0r/CyLVVlyL5ifrbZY64XNJvAF11Dt7hlJluTnUA4ZFmXlsgnA7py4e7l1YHJQduTMvAJG/usvTFs3cmt2klqVRWpoUO7O6gIzIBOgESCJADhQtKMgYpKgDis+FCAIBZ0NFwk4V9aibnF/2HGTQAnjmu6Ynrn1uPwNE8s2X1BkqRTnWF1ohlQQCoWguhoBDHRY+tulIq8hk5eoyXLh6ZHBj2SdJKd9VaAA1YzusMaGbPTrcpDZnXAA2A3DHLdPjYnOLDoBpduyyfJH2SvouEyRf/Zhiyxf8arWmTEbFvTLI1dNCeH/cTjIaSorEltxebULIJ2K6K6C5puU+lc9h0h4mOuYWAFfISIXbfBRBCNED7i8GPBW+v8ABZS8SKwYyGEa9oW4oYtxjJx0NE9tAYie7NLknSq67t9F/tsydh9Am+tr4VGSMUhvyXWS5YPTU9T7WgvSU3S4Lf9bHBr6KoSNUlBmscfc6yzelKDkKpgMaDKaqG5LrAaRuSY1pUu4lVAHMx+Q4qCUkcNVIuSCizADqUV3yT2Zka7M1iX2grDpEUCHoAz9izFih8IEcBCEDMCCKHhIpUgThSMmOur6JgI4qACL46ofTpmfNhR0DDhx04FlZM+pfKWT47uwTUQueK2JMFNN93E6NGjj+rYZcuW0bdvXz777LMTnCrpeNmYlsaOlJSY7X6TicSU2N4FUpgsH5oeGcOfwpYtW8Ytt9wS+VlVVRwOB+np6XTq1IkRI0YwaNAgFEX+sZ4M933sZvFuDcwGmNTwYqOGAapCgcNGm/Lo8TZVZhO6AnvSnWQFAoRUFVA4w+Wl1KSR5vYwbMceFJMWzm4NwewubVjQtjn7HXZUQ2Co4c/W4Q9yz5cLAYgTATy2RHQ1PBWpOOTzT/VVEMRKFSkIwsco6JSQiB0/cbiw4MeLjYM9wAUaNS1VCnUN8BTVdSwhbNgoJR6d0MufY8RVov7jKrA37ZneJKmxOrQsONQbb7xBt27dTmKKpMZkV0ICoY4WBuzfgUDBhRNQ2JVlRxsxjQzvHxs6iZJ0XMig5zQwYsQIhgwZghACj8fDrl27mD9/Pl988QX9+/fn0UcfJT4+tiuT9MsFdMH8PQYJFpix3uC5lYJAJeBQQatuVdEAVYWgwdqMBJpXeWlZGR5vU2w180NmMqWahmEI5rdMCx8LpLv99CiowGQ2E1IUTKqKO8GBs8LNhz3aE1JU0AU2v59OLhfplW7u+XwBzcqrgHA4YvOHqDQEQlVQQzq62RRpecp3pBPn0iIBD4RDmgz2k84ODDRUTNgQ+IkDNCz4I9NbKwhMBAhRO4gRWPABSnUrkUBgoKLgf3IR6pPzMP3lQrTJwyEr+YR9LsdOVghIp46asuBQLVq0OOx5zz//PELIzjynKpvHy//99BnpuAHwYeWFHufS3rcTTcR2ZZZqyPKhqZFBz2kgLy+Piy66KGrbPffcwzPPPMO0adO4//77eeaZZ+o9PxQKoes6VuvJq4kXQuD1eomLa/wZbqVfYFLhs20GL6wU6Ibgx+06eqD6S4JZAU0Jt+xoh/QoVRQQoKPwZZssEn0BTAGdEs0EqoIa1FEEUd3PihxW9iTYaVXhpTTeQVqVG3dCHD/nZIYDnmpek0a+2cKFpQfY2DGXpFWbifMF8GkaOhoZhS6qEqwEzCppVW7KE5wEzCbWJ+TRw7Ur5n2a0FEQaIQQhCghGwcBBCYUvNQUAAIIYsJAxUQIFR0dlQKaYyJAOjtwkYsZHTNerJShEcR4ZAb6I+8jNDtG/04YZ3ZBLSvDNLwTykU9UeKsiGIXJMehHPocj6TcDTYz2CzHdJrssiCdSuoqC+qj6zrBYBCbzYbZbD7BKTv9GIagqiKEoir4zRppdmJ6XfirgmgWFZM1XAFV7jUQAR3dFUIk2UiLAxEw0D0hzMlWXGuLUe0qaqGL/KRkXFvLsbvKUVUF7HZ2hhRSDUG+V6NFoJStG8vY95OLezetJ93jjtzXhp/mRj4jt6xnSVwn/nnN9+R5q7C0SSQhxUal3Ym5uZVcI4DLrNG6qhh7xywsvXIIbC/BqPQS2lMGfVqie8HmC2LvnIpLaJhNsLcgQEt7EEva8atsDZT5MTlMqJaTt5iqLB+aHhn0nKY0TeOee+5h3bp1LFq0iJUrV9KzZ09efvllXn31VaZPn87MmTOZO3cuxcXFPPPMMzzwwAO0bNmS119/PeZ6b7/9Ns888wyvvPIKvXv3BiAQCPDOO+8we/Zs9u7di8VioVevXtx8883k5R2cEaam68WDDz6I1+tlxowZ7N27l4kTJ3LzzTeftGdyrNwBwfVf6nyw0cCometTU8BvQKBWrWhQgKqAVQuPvamrO2H14RU2S7j7W2X1GB9dRzhiv6hXWM0keUtJCAQJWsP7t6UnxRyX7whPH12UksgPvTvS7EApIT08+XTGgSo6VBSTQvUCp/vAjwkNgR8bZqJnb7NSFfm/AvgwYQPAhIIH0PATTyHN8OEg3LrjJYQFvTqrCWHhAO1oyXo0VFRckfFBKjoChaCuYCzeTmhxISb8hF5ZDICREo9RGkDJScL8/BWYxhxFd5zCcrj2aZizCpw2+OOl8MAVRz6vmqzblk4Hn332GVOmTOH5559nzZo1fPbZZxw4cIAHHniA0aNHc9NNN5Gfnx8zTmf+/Pm88sor7Ny5k+TkZEaNGkWvXr3qvMf+/ft58sknWbJkCQB9+vTh97//PbfccgvZ2dm88sorUcf/9NNPvP3226xbt45AIEDLli0ZO3YsY8eOPTEP4SRatbSKqS8dYKNq5fvcdKqskOsQvDlK4+yWKt7yAHP+uoZdi4sxWTU6XtGSf1uzsH6zl7N27MEWDFHisFNptTNs+Q4sLi9Zajl2PYCuwozBA9nYsgUaEOeDiYs/o1v+ThRHIjcNv5IeBS7al1Wg6QbJvgA5rvKYNF61ZgV+s06msovV7iE81b0HHosJl8WKFjDQd6v02rObT15/nnhXFWAg8GFBAAE0dDalZXP7Jb8lo0hw/Zwv+Psl57A0LQGPqpJTVc5DhV9z/RsjUFKdv/hZeva6WXbLYkp+LMKcaCbvvq60u+XkzDgny4emRwY9p7mLL76YlStXsmDBAnr27BnZ/n//939YrVauueYaFEUhKyuLUaNG8c4777Bz505atWoVdZ1PP/2Uli1bRgKeUCjE5MmTWb16NRdddBFXXnklLpeLjz/+mBtuuIFXX32Vzp07R13jf//7HxUVFVxyySWkpqaSmZl5ot/+r/LQAp33N9Qa0C8It+aEYgf5ExJg16IXQgDQ65gQQBeRaQIMVYVgCEzRgU+VYZBaURV1qQx37Bo8mZ7w9NGKEJgDOnGVQRLKPRiqgjmgk4AnarFSKyF0VAJYMOFGqR6gGUcJcdVr9NSIJ4CbJEwEMcjGST5myhHkoKCTRCUg8FdnM2Z86GgYmPFjxYE/ZkIEBUGIOFT8aARRaz0wtdSFwITYW07gqjfR9j6Mkho9YUKMO14LBzwALh/83/+gb1u4oPfhz6sma/KkU4nP56O8vDxqW+1WnKeffppQKMSll16Kw+EgNze33mvNmzePP/zhDzRr1ozf/va3aJrGZ599xoIFC2KOLS8v58Ybb6SkpITLL7+c1q1bs2LFCm655Ra8Xm/M8R999BH//Oc/6datG9dffz12u52ffvqJf/3rX+zbt4+77rrrlz+EBuaqDPH6U/txGQpzumcSMIVbJna5FcZ+arD3FoUFT25i16JiAEI+nXVTdxDqIBi1eUdk9qmcggqa7dwLQLYow6ZXj6kUCvlpaZHOyR6bnf8OvZhHPnmJ5u4KfrtqPeXWRAB0TaUyzoqp2BeTThUvicFykoKFnLl1A+8NPVjJpFe3tK9o0ZI7L7uaGW+/QnhJAzsqpdX5NnQszmf6u0+S88BLtC0oYaPNgqe618Le+CRus5/BOXd/Spupv/nFz3PF3Uso+bEIgGBFkDUPrCC5Txqp/dJ+8TWPliwfmh4Z9Jzm2rdvD8CuXdHdmZxOJy+88AKmWtMjX3rppbzzzjvMnDkzqtBZuXIlO3fuZPLkyZFt06dPZ/ny5Tz77LMMGnRwWuKxY8dy1VVX8dRTT8XU7B04cIAPPviAlDpmkWmMvtpeVz1PdauOcci+6gkFUKr3CUAXmCt8hOItBzNPIdA8wYOhgKLgLHPjMWsY1YUjAR13QPBi5zb0q6ikS3E5bYrL2Wcy0eNACauywovJ2UM6F+wtACGw+/x03JCP031wljhBuMvaoarMFqqsdhL8JjoFV6BjIoA5KnsPYMdLMqASRAMUXOQQxwFy2EAFzQATBgomfDRjK1a8CBTKycCMl/C4nthe0QYmdGxYanWZizwOjPCECL4g+ndbMV3Wo47PoJbZK+redpRBjySdSl5++WVefvnlqG3Dhw9n8ODBQDgoevfdd7HZbIe9jq7rPP744yQkJPDWW2+RlJQEwOWXX864ceNijn/rrbcoKCjgb3/7GxdeeCEQLguefvpppk6dGnVscXExjz/+OOeffz7/+Mc/ItuvuOIKHn/8caZNm8bll19OTk7OMb//xmDLBg+BkKAgIS4S8NQo8cLSA7D7x+KY89pXuKKm242rCgc5mtCxcXC5g4LkJFxx0TOu+c0WtmbkkJe/KxLwRCgKJVYHW1IS6bcvHESp+DFTHsl9k5SCet/P7LwutS8GmIFAZEuqx8XAXZuZ06kNBQnR3dUDJhPzN/poU+/VD08YgsLvDsRsL/wm/6QEPVLTI6esPs05HOGacrfbHbX9N7/5TVTAA5Cbm0vv3r358ssvCVVPpwwwc+ZMNE1j1KhRkW2zZs2iVatWdOrUifLy8sgrFAoxYMAAVq1ahc8XXbs0cuTIRhfwlJaW4vcfDBRcLhdVVeFuXm2S6jhBqe7GFrUNsKrRxyiAO0hIVYkr9WCr9GF1+bGXeAjWmpLaEQzxhw3b+ev3KxmxfhemEhdUhJ+bCAnWpCSyJSOV7VnprE9NYdy6rTw0exF3/vAzf523lHYl5TjdbhIq3FEBT02y3MR+uSnXHOxOSmZDZjYbbN0xoZNIebiVBQ03KRTRkdrZR7j7mkKQBBRUzNWFsIogix1YqxdEVRAkU4ANLwo+ILoFK0gcBrbqKUBj+2bXrllT26ZFfR4Q7lJZUlJy8IS2WTHXqEg7+nFickpS6VRy6aWX8vzzz0e9brjhhsj+sWPHHjHgAdiwYQMFBQWMGTMmEvBAuLLs8ssvjzn+hx9+IC0tjREjRkRtv+6662KOnTt3LoFAgIsvvjiq7CgvL+eMM87AMIxIF7nG4HBlBMTmSWmZFhQg3h+MWmoAwnVjrRLAnh5bH11hiR5XFaweu6KjEqqVFyd4PKhGbA+CNFc5JkPHGopdHiE+6CavsIiamTcNbGxL7kSFLTzmJskd2xJUo1VpySFboivSDEVhZ0oGbUrKscQseA05zoPPICb/BvLz8+v9WVEVrM1if18tOQfHHx+xjDjCPQ5Hlg9Nj2zpOc3VBDs1wU+Nli1b1nn8ZZddxgMPPMCCBQs4++yzcbvdzJ07lzPOOIPU1NTIcTt27MDv9zNs2LB6711eXk5W1sEvpfXdsyEdGoQ5nQf7Hj90hsb83SEqDi1DVMBpgqBxcJwPVLfuVBdGejijF6qC22ZBMwRCB8NuhkB1waBAdjAYvoSAofnFBM0a37ZtBr4QuIN0Kaqkk8sDikq8YVBhtZAR8JBeXI6KQKv04E6wYahKna0qbmzYCWBGRwAezYxLtWH162T688n1bcKEL2rGNStVJLGHSrIQKFjwYkSmo7bgIyUyPTWADTexwrO4GZgxMBNCQ8ceWfQ0PPmBCYVArUmxD057rU3oj9qjOYf2BLdYLFG/h/zrWrj4X+CvrgntnkviXZfUkZ76yIJMOnW0bNmSAQMGxGzfsGFDZP/R2LdvH0Cd3d9at24ds23//v106dIFVY2uZ01JSYmZOXTnzp0A3HbbbfXev7S0tN59J9vhygiIzZNatLIx8MwEFn1fRZeiStZlHGx5uaePQosEhTPv7sJndy0n5A+XF5bmcXzTMpPWZRU0L6sEoCrZivAKMso9FJNApgi3zDh9fjrs2cfG3IMz8g3atoZmFeEv+gfiNRK9B6us4j1eUn1uND26MijZFeDvF93D7d//l1VJXVAMI2pCHQDNMPjHrE8iPyv4Y3LMFwadj0+xM/67VewZ7mRBTnpk36Vb1zLs4TPrfVYA2dnZh/25x9/6sPSmRYhQuExN7ptKqyvaRvYf6fM4mnvUT5YPTY0Mek5zW7ZsAYgZo1Nfbd+5555LYmIiM2fO5Oyzz2bOnDl4vV4uueSSmGPbtWvHPffcU++9k5OjpyY+mhrGxqRnpsqWW8x8tMnAr8PGUoOvdkCRR1AVUsCi1nxTr36J8JgfVamerprwz4qCXhMY2c1gJxwcGYJgMBh1z5YuD1i08EtTSCg3+Do7FZdJI7fKgzs1iT2pSaSWlhPvCgcbqmFgrwqgKwqmWjWLAtDRKCCRZhSRiJt4XcHm8ZDhKcSEgYaoNe7GQAFMBDFFxviEgxcdMwGc+ElCABo6Cj6CWAlhwcyhkWFN1zZRPdW1nRDhLhnhEUVFkJ4KfgUyktF+NwLRLQd12W7U7s3Rzu1wdB/SiF6w+Tn4dCmkJ8AlA8B69DNRyYGq0umkMeTBNVNjT5kyhbS0ursoNW/e/GQm6bgbf3sz+p/p4swfXWxVKjFynZzf2czg5uFyIKdvCtd9fAbbvyvEFm+mzdkZjPQpfLg8nqrFhdgqvAS7p9N9YAJtV+7HX+jD7BAUvLUOx94iuocKKPYkYvL66L57Pc1L85nbtiNFdju7HCmodpVsjxvFEGgujf91PpNr1yyLSqMmDPxmK6/1vZrFzdL468zvMAsvGzOy2OtMwqKEGL/sJ0x+wbr0TFooXoyzuhDaUQ6bD6Dg4ZsevfElt+aLmZ8TPzmPO89uztAigwOr8xlkruK3r3RHzU76Vc+y+ZiWJHZLpmBuPrZsO9kjmqOaT04nJlk+ND0y6DnNzZw5E6DOtRvqYrFYGDlyJNOnT6eoqIiZM2eSkZERNW4Hwus+lJWV0a9fv5javVNJepzCzb1qumEd7I5V4BbM2Kjz8pIQm0oFQU0Lt87UfOE2KeAwgzt0cPyPVTs49scId4FrX12rB+EMNj/BQbf8ClwWjT1OG99np1QvWgolNgsBTeWC3QU4XeECraYeyucwU5JoJ8HlR1EhMeBFxcBEkFx2oiCoIhUbVbRgH35SCKESwk4QB3Hkx/SFVapHBQmseEkDVDQMBEq4Rx8ebLgxsCDwVW+F8Cw/gnDfb4GBQiWJxHVJxnrrYLSJg1Ac9UyPPrRt3dsPp2U63HF00/RKknRkNUHHoWNBIdzKf6js7Gz27NmDYRhR5UFpaWlU1yM4uGZQUlJSna1Sp4q8bk7yutU/a5kzw0b3Kw62vOXY4K7z4uC8VtEHtj/4c7OJnQDoABzsSDg46vAJddzrpmHzudy0CnvoYCXb0lbhaymY+ebNDtVXPVTnOrYddM0hP7cHrgAYl3DY846Vs3U8zhvlWoPSkZ2630alw9J1naeeeoqVK1cyZMiQqJnbjuTSSy9F13WeeeYZ1qxZw6hRo9C06PEXI0eOpKSkhGnTptV5jUP71J5qMh0Kd/QxseZWG4H77eTfYcZmr/5zUwmP6zGpkGAOvxxmMFc/Q0OAbmDyBsgrKo9cc21mGiomciq95BW76L+vjNAh01+vT45HMcJr+9TeowD726SiagKzCGKgoBKiE8tJYh+J7Ceb9aSygxDx1M4aDMwEOGTwa9S1BSZ8kfso1U1bOpbIPgWdcF/vEOHmLROiZuxO61TSXH/DsfYvmG4/u/6ApwHIPtuSFKtTp05kZmby6aefRs0G53K5+PDDD2OOP/PMMykuLuarr76K2n7oJAYQnljBYrHw8ssvx4z7rLlHIBCI2S79cobDzr/PGsWPLduxJzmd2V3682X3cEVms6LYiQKkMFk+ND2ypec0sHHjRr788ksAPB4Pu3btYv78+eTn5zNw4MCoGXKORuvWrenZsyezZs1CURTGjBkTc8zVV1/NTz/9xNNPP83SpUvp168fDoeDAwcOsHTp0kihdrrIcipU3mvB+mgoOnNUqhcuVUT1OB8FECi6ji0U4vn+eeR6fFQEBP2rvFG1FIlBnTR/kOJaC24KIGA2IxRi2t4FUJCVRKtdxehopLMPCwe/VGjVA1CNOupCdKzVgdKhDfrhY8Pjc1QMVDTCk1yYqELBz8GBrbXPDXd/081WTKsfBUfDd6upiyzIJClWzTpvf/7zn5kwYQKXXHIJmqbx6aefkpiYyIED0V+UJ0yYwOzZs5kyZQrr1q2jVatWrFixgtWrV5OUlBS1KGdmZiZ/+tOf+Pvf/84VV1zBRRddRHZ2NmVlZWzdupX58+czY8YMmjVrdrLf9imrxOZg9LLNfNt1AG67Hb16EqPm+4vo3ufkLfbZ1MjyoemRQc9p4KuvvuKrr75CVVXsdjuZmZn07t2bESNGRKYqPVaXXnopK1eupG/fvnVOHWoymXjqqaf44IMP+PLLLyMBTnp6Ol26dIma6e10YdZU1k5S6PpfHaFqUYuUOn1BQkLBZzGBpiLirLjirGCCnX4dW8hfZ7Os+ZDZf8yGgaooVDidpFRGdxsxNBVv3MEAyV7nBANgwkuQ6HEvW5wtWJc8hM5Vm8jyHiAp6MJu6NS061SSVr0gaXiMTzI7seDBTTICgwQKo64nUDGG98T0+b1gabyrvctCTZLqNmzYMFRV5bXXXuOVV14hJSUlsjjpHXfcEXVsUlISr732Gk899RSffvopiqLQp08fXnrpJcaPH4/VGt26O2bMGFq2bMk777zDRx99RFVVFUlJSeTm5nLrrbfGDESXfp0KESK3uJi8JdvZ0Kw1CoJO+3YSqnQQd37di81KsnxoihQhhByLJR2zOXPm8Oc//5m///3vXHDBBQ2dnCZlzjo/578XBIcl3LATMKDKH+7iFmc+GAwF9PCipmUeEDDA6yOl1lSkQQXmZyRFxvQAnLd9L2fvOcAPrXMZunUHSdWLk+qqSsBmofX2QprllwOQxW7asDEqbQGsmPHhIQu9emKBQmsCP2V0RFcP1vjlVWyjX/lqBApuEignemCxSoh09uImnnLSyGArDsL31bEgfnsRplfHH58HegJtUR6L+rm9uK+BUiJJp57y8nKGDRvGZZddxl/+8peGTs5p6zfDFvDkt5+TIqK7nReraQRfuZyWN/RtoJQ1brJ8aHpkS4/0i8yYMYOkpCTOPffchk5KkzO8i5V3RxrcNitAuclUayID08GAxxsKT3xgQE2XtxU2K3n+AKmGgabrGAg6lVRyID4Ov6rS5UAhl6zZgioEvrYKn3XtyJk7dpPl8qCrKiEdsg6UUTPap4Ac4pQqMsR+VAQ6Cm4clFhbk+YvZx9peIhnS2paVMADoBhmAoQHo4aInu4cwguMhru7aSSyP3zchAugTTbqxb3QejTNhQUlSfplfD5fzOxwb731FsApPWFBU+C3mqK6OtdQtSCugBz6LZ06ZNAjHbXS0lKWLFnCypUr+fnnn7njjjuwWCxHPlGKcfVAO1cPhIXr/dz/TCk/Oe34TLUKF28wPBRGrZ7wIKgTUBRW26w4QjrX5ReCotDDMKCglHyblfmt0tCWhFAEhFSVoKbxTbvW2IJBhKIwYNNu7CKIyxyeQCBgtrJS9CHe2wknFXRnCT5SUf1O9pFMBeHZcFIqvBSmHZxlyBYKkOFyEcCChQAmghxKQSeIFceARCxjz0C9ZihkN66FZ4+O7L4gScfDXXfdRXZ2Nnl5eRiGwdKlS/nhhx/o3r07Z599dkMn77RmtShsT8qiW9k2/NUt/Bb8LM5pTTeHLOPrJ8uHpkYGPdJR2759Ow888ADx8fFcfvnlXHvttQ2dpCZvSGcrOe1suLd6WRGIQ7fUtKjUmonAVD2VtW6Q7gtweX4RDsPAX73gaJlZI76gnPSkOH7o2JKzNu6mVVEp63PCC7/6zOExM91251OS4GB3ZjLOCj/pRW4sAnQzWMxV7PN0IUhcuDtcrem3E9wBzKFKPHEmMvQyWrhK0IwQGhUIIIgNndoTdgsseHHsmoLaMnotpqZG9tmWpOPjjDPO4IsvvmDevHn4/X4yMzO59tprufHGG2Nm/5ROrnaeYua160bWMj+qgPA6aoJ1Ga3p3DPrSKeftmT50PTIoEc6an379mXZsmVHPlA6Ju/cm8Klb3hYsdmPlmhDN6kQp0FFAGq6lakqiqJwbmk5DsMgpCjsTHBQYbMwfvYy0ircDN60m7/+5izWtsigVWE51lCQgGbCousM2rCTZulmsvs2xzOnAF3TKE+xEdIUytMzSNpWRTAyyxrYCeDGHsnU7f4QFtVPovCw35mMkyISKoNgNqN0a03Cz/mEUAiv1aOjdkxr8gEPyEJNko6Xa6+9VlaUNVL2qiAXr9pQHfAA1auqXb1iOZu+yaZD97oXiT3dyfKh6ZFBjyQ1ApPPtPDJxhCU+cLd2arH+ST6AvhMGk7dYFBpBUm6gctixlBVsrwBnCGDWWf3JKXchaGpDM2vwOr343I46FNaSWZRKS1sAc57qBMtzx1MMBhk8atvYF9gpktOF1pckMOBR1dibLVBrdncTBikU0qZkkAIlbJ4GxUZSbhaZNFnckcyLu0MQoCiYDUMXDd+hHh7BQiBeWgrnF9OaqAnKUmSJB0Lw7DhjFn7SMEeCNGyoLRB0iRJJ4IMeiSpETinjUaXLJV1BwwIVc/QZlFRMm2ctakYm66T6Q9g1JqpTVEUXLpOWjBEZUIcDn+AdgXFeGxWkr1BOmzeS4dnB3Du+YfU0pnAe3aQbpN6YTabST+3GSFPkG05L2Ap8xCu5QsR//xFtLutN5XryzEnmLHnHDJhQfWkC4qqEv/fsfDfsSfwCTUMObWlJEmnum0pSXhNJuyhUNT2fQkJpGXGTlQjhcnyoemRQY8kNQKKovDT7Q5e+DHAp+t1cpIV/nqOhU4ZGj3uNJPtEYeMm4EQ4KyqQkeldVk5PrNGYpaZDnqA7p1s5L01DEuKtZ47RjPFmelQNJmCj3YQ2OMi87qOWNPDMy0ldE463m+3yZDdFyRJOtUFM+J45PxzmPLlnMh6cC6LmdcHDOBPI9o3aNoaM1k+ND0y6JGkRsJhUbjvTCv3nRm9fejZ8cz5wYOuQLbHh80w8Ggq/a/I5M6LO7BnZRm7d3jpNTSFuHRb3Rc/CoqmknVF21/5Lk4tslCTJOlU9/JzHUj7T4hFrXM5d8NWip1xfN6zE5Pn/EhOXlOcdfPkkOVD0yODHklq5J671MZ9wRCvrzRBMI6+wsd/JibQrVt4GukWPZNp0bPpTxrQGMnuC5IknerinDaGbVjBV106sqHVEBxeP5235dMhV6Cq8ot9fWT50PTIoEeSGjlFUXj8qngevwpCQQOTWS4WJ0mSJB0/n77Xi8L9Vdx582LS/S7+/vE5JDraNXSyJOm4kkGPJDUhMuA5uWT3BUmSThfJ6TbOHb0BgDiLXDvpSGT50PTIoEeSJKkeslCTJEmS6iLLh6ZHBj2SJEn1kH22JUmSpLrI8qHpkX1lJEmSJEmSJEk6pcmWHkmSpHrI7guSJElSXWT50PTIoEeSTnFFiwvY8vQ6ktMttLgtr6GT06TIQk2SpNPFW73f44y9OwlpKu8+8TrjN9yEosg8sD6yfGh6ZNAjSacIX7mfXf9ehd2mknlDJzwWM4vu+Yn9PxVBdcGV8v4u4iYJPG1kZn00ZJ9tSZJOB2+1/S+93MUsaDMIj8VGm5K9vNv1Ja5Zd2tDJ63RkuVD0yODHkk6BTxy91qW7hK4rQn02FmIPncVBQk2ztpcHFVTV5pgp9lUP54HQw2Y2qZD1uRJknQ66OApZl7b/pEKsk0ZrcmsKuS5337PHa+d2cCpa5xk+dD0yKBHkpoYIQSv/Kzz9Wadgc4gKz7ZxzdZOXRLKuHc9TtRzCbMXjdpAV9slqwoHIhPwbKuqCGSLkmSJDVCJc60SMAT2RaXwiK3kzsaKE2SdLzJoEeSmpiz/1xIj40FpFg03mqWyvp2rRECdjh9fNq5HR3cHrICQRwVVSSW+Ugu9wOCikQrpSk2CtLTaf55iJ/jV9P7D90wJ1ga+i01Yk2/Jm/fvn18//33FBYWcvnll5OTk4Ou61RUVJCYmIimyUUIJel0FyC2HLAGAyS7fA2QmqZClg9NjZyyWpKaiGBQ8OC75eTuLOW1Pu15rXcH1mWlIgQopW62m638lJzA1OaZbHDEkVlQRUaxF3PIwBwSpJX4sAZUQhYzJXYnqz8p5MnRP+Iq9jf0W2u0BErUqykRQvC73/2O1q1bc8011/C73/2OzZs3A+ByuWjVqhXPPvtsA6dSkqSGFvTr+Cwm4n3ugxuFILdkP+f/vKrhEtbIyfKh6ZFBjyQ1cqUegxvecXP2nQf46esypnVvg9dcq5HWG0QYtU5QFBYlJdBh4/6Ya6UVVZFQXkWHPYV0X7eLQYs3M+uibzAC+ol/I02QOOTVlDz22GM8/fTT3HvvvcyZMwchDr6DxMRELrvsMj788MMGTKEkSY3BlAmr6LV3O1eumsvgHavotXcTY1d/S8/9W8iscjV08hotWT40PbJ7myQ1Yrd97GX7x/vQNIUkk5kk3WDIvlKWZCfjN1U3Oxux2a1XVVCF4NDmd5/Ngispju1ts0natJVm3iKaLytkbdwm2iwYh17ux/XackzZDtIeOQct3noS3qV0Irz66quMHz+eRx55hJKSkpj93bt3Z9asWQ2QMkmSGpNKt0aV1UKryiC99m9CIdyKURiXSHLIfcTzpabndC0fZNAjSY3QE5+6eGClimIYqO2yuWTLAaz+cDe0DmUunMEQs9pkhQ+2msAbjDo/t8JdXXDVDnwEGzrlIFSVNH8VrT0HJzOw6lUcGPQ2AYvBjqw0TKKQDv/9Dm1wd7JfuQDh1TF3SkVRm1YT/q/V1Los1LZnzx4GDx5c736Hw0FlZeVJTJEkSY1RgVXl6/Zd6VG0FbW6zUIAy1q0pvX+/IZNXCMmy4emRwY9ktTInPOsi/lVZrCooEK7MhdW3Yg6ppnLhz0Ywms20b7SRdfdBczPTMNtMtG5rALNbMYdZ8Xh8VcHPrA/OxmhKgxYtJEEj5dS4onHi4kQCmAhiBIQ5O4uQ0dF12zEzVuB0fYzFBRKSKFIycSn2Ei1lJPl20FItaPkJGK5tj/qXy5Gcdga4ImdOE2ty0JtGRkZ7Nmzp979y5cvp2XLlicxRZIkNUZxlV4chjcS8EC4qqxD8T4W5rand8MlrVGT5UPTI4MeSWokvEHBRVN9zC9QwKmCAmZDEFQVPJrK+gQHVSaNHK+f1m4vuqKAbvCblVuwCEHf0nKSS1zEuQNsbpnBF8N70XvtTuJdXgoykyhJdnDud+tQgCBmyjEjUHHixUoAgCBxlJKIgUqZnkxzDqBiwk8IJ6Xkip2EhEahL4MqWmA1KrHv3oP2yA70Rz7ESErBNO0WOKczir3pzwpnNOGavMsuu4yXXnqJiRMnkpiYCBBZs+nrr7/mzTff5A9/+ENDJlGSpEbAYei0KD0Qs71VeQHrEps3QIqaBlk+ND2KqD16SZKkBtP8MQ/7KwUIsFtUehRWYKgqmm6wyhmHx3Rw6shmfj/7U520yK+glctLhyoX53+/nszCg83RS3u2Zl3nFlh0HVUI+i/dQrsdBQDoqsK+Fqm4Em1kuMpps2c/zmAQAxVBCAPw4CCECQOFZEpIwcPBuU8EGl6S2RmV7QexYWBCI0TQlIBw2lBapmJ9Yzxq79wT/gyPt8XKK1E/DxI3NVBKjl1FRQVnnnkmO3bs4IwzzmD27NkMHz4cl8vF4sWL6dWrF99//z1xcXENnVRJkhrQv/p9TtfSAkZs/ylqe5nNwQ/JXbl8/w0NlLLGTZYPTY9s6TmNuFwu3nvvPebNm8eePXvQdZ1mzZoxdOhQrr32/9m78/ioqvPx45+7zD6TTPaFAAlh32QTXEDFoqiA4kK1Fre6tkpxba1La/31a6tfW62tbdFW675bQXCpFBB3RED2PUD2fZLMPnf5/TFJyJCg0K+QDDnv1yvK3Llz58wN3Geee855zlwyMjK6u4m9zo56g1q/wV8+j1HhJ744nAKFjQG+LEhHlyWI6hBKrK5WYbORGojSNxRhWDBMdkMgIeEBGLthL1sG9yFktQAgdbi/sWVkAY2ZHgDqM1PYm5nNOau+IpMaZAyaSEHHhoqJgYQTjcRijxISnVcpsBDGTzYyESxaCzGfiemrJjL+t8iEsSg6nDIE+d2fg83y3ZxEoUupqal8/vnn/P73v+f111/Hbrfz4YcfUlxczK9+9SvuuOMOHA5HdzdTOEasXr2aG2644aDPP/3004waNeootkg4VAGrQklqH7ZkFDK0Pn4jy2dz82n/UTQax9aQZSGut8YHkfT0Env37mXevHlUVlYydepUzjvvPFRVZcOGDbz00kssWrSIRx55hNGjR3d3U495vrDBJ3t15r4Vw+c345mD2woeCUwTQjH2ZrjiCQ8cZOCwyfTSWjzRGBLgCnRea0fVDezhKDGrStg0CbtkwCTksLYnPG2CbjtNXhu5PgMTiSh2QEbBRMEkgh07iaVLu+rYNwE7sdY/q8SnempYCCOjI+lgLt+KaZ+LPqEYyeNEum4anDsGKaojeV2HdS6PtGTvBnc4HNxzzz3cc8893d0UoZeYPn06J598cqftffv27YbWCIdiU3YO6WV1fNh/PKvzhmHXotQ7UkkzGhm5bVd3N6/HEvEh+YikpxcIh8Pccsst1NTU8MgjjzB58uT25y644ALmzJnDT37yE2677TZefvll0ePzHanym5iGSapd4n8+1Xh8jUlT0ACDeJECSQVFA5cl3sMD8f87LAQ7Xk0tMoQPXEdHwq3pKK37VeV40WUJxTApTXdT6XXTtylARaqLHS47bn8Qf4qTLJqpklK7bK9FjgESEWxESSxVHcGGQSBhoiuA3jqUrSOTMGEy0bEjoeGgsXUfqbXlEiYq5upydFTk5X/FQAWsgIaKH1nSME0JVBUyHEgnDEK6/xKwW8BtB4ctniBaVYhqoEgQjEKOF+TvbvmxZK7OIwjdYejQoZxzzjnd3QzhMNTaLawqyOPEfRUErE4CVid+h406NQP6RZgQ0VBt4uvigUR8SD7ib3Ev8NZbb7Fv3z4uu+yyhISnzfDhw7nxxht58MEHee6557j55pspKSlhzpw5XHrppdx6662dXnPXXXexbNky3n33XdLS0gCoq6vjySef5OOPP6a+vh6v18uUKVP48Y9/THp6evtrFyxYwJNPPsnrr7/OkiVLWLJkCY2NjRQWFnLjjTd22cZk8ucvdW7/d4xILD4/BxlwqKADutn6ZzP+Y1H2JzxtJAlZ0zGU1i/vsgQuFYJa+62lFC2eaJgSSCaEHVY+OXEon6V7eHd0EQCKbpAajlLQGOCqTzfi0DRiFoV+wTp2NDVSm5rW/paOcJiUlvh6DHqXaxZLxD9AW+JiYGCjiQHYaMRJLQYqJhIhsjBakyYTlSCZuKlAx4GBioROGBcmanvIkIjhphwJAxkD0wQdD7pmQ642kBZuQ154FzLh9tZ0SZXhnjnQHIRXP4WsFLj7IrjwxEP51XWSzEHtRz/60bfuI0kS//jHP45Ca4TebuPGjbz++uusX7+e6upqFEVh4MCBXHbZZUydOjVh3/vuu4/FixezYsUK/vSnP7Fs2TICgQBDhw7l1ltvZeTIkd30Kf7v9n1Rz+cLdrLTB4snDmG328WEPJn/GRpBe2A1jcvL8cSaGGbZTcoPj4PffB9sFoy6AKFbF1P//j5K1GwCEZmoAk2pdlIjARqiThZOHEJpZioFLY0MbPAzeG8T6U0BWlwqpWlehlTW0pzqoDbTS0N6Ksdv20n/unJyTj8eYk7s/hAhpx3ZMHDXNVFk1jCmch+vjH2DXV4bD5x6OhFVxRrTmL2rlKAkceLuzZy+r4TfTZ/GB0MHYyJz3UdruHzlVxiSgamrrB08kNrMVFLCQb637XOiFo3VfccQUh3kWU2mPTgW7wnZh3wOQ2UBtvz8Kxo/qcE9PJWhD4wndUz6t7/wOybiQ/IRSU8vsGzZMiDeq3Mws2bN4ve//z3Lli3j5ptvpqioiOHDh/P+++8zf/58FGX/JHq/38+HH37ISSed1J7wVFVVcdVVVxGLxTjvvPMoKCigtLSUN954g9WrV/Pcc8/hdrsT3vO+++5DVVXmzp1LLBbjpZde4vbbb+fNN98kPz//CJyJI29rnc68d1rXzJGk+LdzpfXCGDPi2zrOz7FIJCylA2CaGJqJJJmYcnzImz2iEW49nmKYnFAfn7+jSxLNikyqpvPZ4Hzezc9sP4yuyDS47UwrLSeaZidqmKxy9mfyju2cuX4Na4oGUp2aRoa/heNKdlJuyyQz1oydMBIGZofkxwQ81GPHj4RBDAdB0jGwECadZjIIkQJIqMRw4+/QKyQRJqN1FlC8L8dETvzIWAiTgYvq1leAQgATS+vr1NakSkXlG1YI1wy475X9j8vq4fu/h89+CxMHffMv7xizbNmy9mo8bXRdp7KyEl3XycrKwuXqWcMJheQXDofx+XwJ2ywWCytWrGDPnj1MmzaNvLw8mpqaWLx4MXfccQe/+c1vOOusszod66abbiItLY1rrrmGpqYmXnjhBebPn8+iRYuS8u9uU3mQt29dSyxm8IezT6RecUAIluw2+WqDzoJFpSiGSQQ3q8whTH34XRTDhN/PJfCDFwn9p4T1KcPQo/F4LOngaDaozM6k0W5lXf94pbUmu5OLPlqJNxgf9myPaGQ2VlKVn0LA5aAhO4MpX29iRNk2cvVaVgy8jHsWfYKq6Xia9y9G2s/XgqlCeriRUnNQa0yTiFotvDaoH2+8+Rbf2/Y1F1xzFf8ZMqT9dX/83kRmfbmR9IYoH08YRk2WF4gvjv3qhGnYItH26LILiF71Bd//7ExU76Ethv3V91fQvKYBgEhViFUzljJ12/mobjFP9FD11vggkp5eYNeuXbhcrm8cU2232yksLGTnzp0Eg0GcTiczZ87koYce4rPPPkvofVm6dCmRSISZM2e2b3vooYfQNI0XXniBnJyc9u3Tpk3jqquu4oUXXuD6669PeE+v18sjjzzS/g9vwoQJXHHFFbz55pvcdNNN39XHP6r+vsbovFE341/GofMg4JgJshFPjKTWOT1RA0wwowZIkBKN0Rwzscc0bFaFk2p95IViGEDAasFvUWk2TTaldFFlxYRXjx9KdjhGim4i6wZ2U2Patg2ctH1Lx93YnN6XLa6+FIaqSTca8OFFa71EZFGBk6b2/a0EAQk/WUSwE2b/hEcNCyEcuAh2OL6M1L7oXdd3x3QODHhKe6K0/zhWzNYBcofMMOCVj/+rpCeZx2zv2bOny+2xWIwFCxbw6KOP8sEHHxzdRgnHvAULFrBgwYKEbWeccQa//OUvO13XL7nkEi699FL+8Y9/dJn0DB06lDvvvLP98YABA7jzzjt57733uPDCC4/MBziCdi2vQY8a7M1Iod6dOEm8yuVgS99MRu6NLxodkWzUyRnkvPgpxp2z0ZbupMHiRZeUhNfZIjqyZpAWjuIJR2ix2xhUVd+e8LTxu22YsoTfHY8TQ0rLyTIaabHaqHe70WSZ90YWU+F1M6SqnhN3liGboIZk0uzNODWdQfVNbMyJD383ZYU6FeqdzoSEBwBJ4u+nTGDektXtCU8bXVHRVQNZ2z8suibFScM7pWRfOvBbz6F/R3N7wtMmVh+hbmklubOP7royIj4kH5H09AJ+v5/MzMxv3a8tq/f7/TidTqZPn84jjzzCkiVLEpKed955h9TUVKZMmdK+/8cff8ysWbOw2WwJd/ny8/MpKCjgiy++6JT0XHLJJQl3GkaMGIHT6WTfvn3/l4/7nWpoaMDlcmGzxb+Q+/1+TNPE44kXAohGo7S0tLTPgypIOUh3tyzR5SXSNKElFh8Cp8igd5zzE+8FKmiOYMomW/K9WCMaFVEnn6SqmEDfcJSCYAifKjO8vAZLZiolqSkYbUUQZImJlQ3YLFYirTfB1g4dwtCaCgoa69ubUW/1oMsKZY5s9rmyKfRXUxCsxSDed+Om88rMKmFktPbEqKOO2xQiCamLhNll4qO0Dl3ruGdnbTXjDjPcdCiQUFlZSV5e3iG9LJmHLxyMxWLhpptuYvPmzdx0000sWbKku5skHEPOP/98pk2blrAtIyMjoRJUOBwmHI7/ez/++ON544038Pv9nUYDXHrppQmPJ0yYAPCNiyoebYcTI2ye+HXREdO6PJYrHE14bEEDrxNfyI9kV1G1A+d2xq+EpiyhSxKx1hEZYUvna7JsxK+ZSutC1zFFRdYNMkIRhtVU8cDMyTS2JmKfDO7Hruw0nn91NcFoCjXu+IgOn73j2msmdk3HpmnYYjEilsRelvRgEFk3UXQdXUlM1DhgpRRVM1C9tk7xFDpfrxuCDfF4ahxwjNT4+x9uzO7qPQ41Roj4kHxE0tMLuN1u/P5vGBLUKhAItO8P8ZKGkydPZuXKle0BqaKigrVr13LRRRdhab3I7dmzB8MwWLhwIQsXLuzy2H36dF7grKCgoNO21NRUmpqaOm3vLh3nIgGdgrLVak24eF45RuH+lRqNoQ47qVK8J0cmPi2mo7brtkG8R6Ljdon43buYjmIYZFe3cF5ZDSDxdf883JrO1LJKskNhHMEwimFwRmklLVYLbw8uZH2Wl5jTxsgdvsT3lCQ+HTCcKV9vxmMEaLY62OvMSnjvfe4sBgT3EcGDiYLBAUGLeO+NgoaVAA5MrESIYaOFFEwMbPhQiKISIkxmazU3UNAwsbT22MTJRHBQn3B8iWjrCVMStkl00ZvWkc0Ckdj+x9mpcPX+L2GHmvDEP+OxF9TaHHfccTz33HPd3QzhGNOvXz8mTZrUaXtDQwN//etf+fDDD2loaOj0fFdJz4Fxw+v1AiRtjBg0LZcvny6B8iAjy2vZ2Gf/dXeyv5Gi6v2fK12vJ91ohDsvJr1fLsGbTiL94ZW4tSB+dX+vfsBtwZQlmq1Ke7JTkp1GSZaXolpf+37epiBhl4XUpmZ8Xg9rBxWRuaEKGz5u/ug/XH/hDxPa/dHgftz5vbO5/YM17HPnsyXTS1lqa9VP08QRjWE4vThiMa799HP+fOqU9tfaYho3LPsS01Ao2lPNzuL9w9XT/D5kXSdicbQfq1iNkja9D5IidyqkdOD1ut9xhfguq6Dsmf1V5byTMsk4Lfewfx8He4/efFOszbEaH0TS0wsUFxezZs0aSktLDzrELRwOs2fPHvLz8xMWo5oxYwbLly9n6dKlzJ49m3feeQfTNJkxY0anY5x99tkJQ946arvr0pF8kCpbybxertcusfVGG/ev1Fi2xyAcM4kYBhV+M574mCbt39kl4nN6urzpZ4IOPlWl1GljQEuIPs1BPs/wUpPiQLKqnLqzChQJvyzh7pAweaIxfrBhO5OyM3jypOFdXpjtER1ds1Iv2Sh3eTCk/b8Lq6HRP1BLkFRARsYkQDpOfCitWZsJxHAiE8VLCKl1hLadMFbCVJOLShMxUonhIIYNBbO1l8fEgY8oDmRiqASw4EcmcXpTvE8njIm99RkNmWB8H1kCiwpWJT500DDBY4dzj4f/+SFsLoNXP4kXMrj+TMj/7ya5Ju/fxG/3wQcfHHMLzwk9k2ma3HTTTZSUlHDJJZcwfPhw3G43sizz9ttv895772EYnW9mKAf2EHQ4XjKyulQu/uckNr5ZxuCKBr4qdLLb4+b4XIkrhqZTV3wiDR/sI6Whin75brj0bpg6AgDHQ+egHl/AhCXbqfQ78DdGCZc24FRl8sPN7FCzmFJdjh4K0be5nj0DbZjOdLIbWvA5FTYXFDKkrJ6IIaG3+PnPsGL2pLq5ePXKeKXMAxiyzNf9ivn38GYml2/HFa7k3QH51LjcDKr1ceaeMt7O68cXqR6mb9qJZEgsGj2CDAWu3rqDXWMHgNNgQn0VObtCVOVkkGmNMrZiM0qwgY0ZRbSkZVM4pYBRd56ApBx61c1RfzmB9Ck5NHxUjWdkGn1/NLDT/JSjITn/Fh6aYzU+iKSnF5g6dSpr1qzhrbfeYt68eV3us3jxYjRN61RFZ/LkyXi9XpYsWdKe9BQWFiZUzykoKECSJDRN6/IOX2+T7ZL489mJXf2abvDoVybPrNPYVGtiKlK8i94kPodH73D5VKR4WTbAlCQqXDYGNbXQYreyMyu1vdrbqoG5LHE7+NEnG8ntMPkU4gnDoOo6pm8updGikt5h2ISi6RTvqYr/2TRJCUVodDpAAnc4zHB/KRbTQGtNU8BEx0INA3Diw0K0vey0SoQDLyM2IhSyHgs6EmH85ABSa7pk4KIWAwsKISRMFCIY2NEVG1JxDvL/Xoi8+CuIxFDPnfDfVV7LTYPTe/dCiPfff3+X230+HytXrmTNmjUJ8yUE4UjZsWMH27dv59prr+00zPmtt97qnkZ1E4fXyvE/GgDAgbOY+l5eTN/Li7t8nSRJWL9/HNbvH0dXiw5MBa477NYMB6aytf8j2GMxwh2GqGWEopxSXU5qQxMnVd/CScBV7c96gcIOx/ke5wGPtT/uMHIAGJHw6GwAcg+7rftJikzB3GIK5nZ9roRv11vjg0h6eoHZs2fz6quv8sILLzB+/HhOOumkhOe3bt3K448/TlpaGpdddlnCc6qqctZZZ/HKK6/w3nvvsW/fvk6TUb1eLyeffDLLli1jw4YNnVbdNk0Tn8/XXumtN1IVmdsnwu0T99+5/NOXGg99YVCBgqG1lrBWZYh0vuPZbFHZnereX97aIlHrcIJmsNfrYURNY5fvO2lHOQFJRrepuEyTtJYgw3eWk+rfP/5ONQx2De1D38ZaRm7ajtJ6/yreKyNjx08YJwYqETxY8QESMjHoYtgb7VtVVKJ42EuUlHjHFkE0rERGDcH95Xxk20Gq7Zx7/Deez6MlmYcv3HfffV1uT0tLo7i4mL/97W9ce+21R7dRQq/U1qt/YA/Nzp07WbFiRTe0SOioJLMvN6z5kpdGjqfZppIVjHJcXTPDaveSo8e+/QC9lIgPyUckPb2Aw+HgD3/4A/PmzePmm2/m9NNPZ/z48SiKwqZNm3jnnXdwOp08/PDDXRY8mDlzJi+//DK//e1vkWWZs88+u9M+d955J9dccw3XXnstM2bMYMiQIRiGQXl5OStXruScc87pdIevt5t3vMq81u/2dUGdrN/H4guRxgwOnLay2ePEkImXrJZNMvxRLLpBo93CR4X5FDc0M6TOF9/ZNJFav1zkVDUxoLSG+vxUar0eCktrSWtK7BVqSHGBKjG+ZEfr8LX4FxQZAxMJKxFctGAitZehNhLqqiXW3JbQoLVYgY5MDHu86MGVJ6MN6IvlJ1OxZSRHt3kyD1/oariQIHSHoqIiBgwYwLPPPks4HKZ///7s27ePN998k4EDB7Jly5ZvP4hwxFSmZDFzwxfsyCwiqFqQTRNbLMrp2z7jo7Sx3d28HkvEh+Qjkp5eoqioiJdffpmXXnqJ5cuX88knn2AYBrm5uVx88cXMnTv3oBXehg4dSnFxMbt27WLixIkJJanb5Obm8vzzz/PMM8/w4Ycf8u6772K1WsnJyWHKlCmcccYZR/ojJrVMp8JrF+jM+ZcONiVxLR/DICLLSIaJrMCwyhZsrSWwc5rC7PE6eWLiCCaXlDN7cwlKa8KjmRKOcJgNxxXSmJUCQG1uGuPW7iK3zocpSfhdFrxqCz/8aBlWXUNDbi0UILeujqOjIbcWio4zMTBR0LGgEmsfAhenY6ARGjIU2//MQlm7CyXdBT86FcnrOki/UM+VzHfyBKGnUBSFP/7xjzz66KMsXryYUChEcXEx9913H9u3bxdJTzfbkOmlMeVM/JZ4dTZDkqiz2fk0ZyQf9+uLuF3ZNREfko9kJuuMQEE4Bj2/LsZl/47/2VUXJNB2UZUkSLGQHYrRtyGY8JqIKlOaYmVgVQPFNT5kReWEkn3YYjoxi0pdXhYHGvvpDlRTpzhWQUY4XtlPR6YBD6bFJDtWj4yBtbUFEVKwECGGFZkodgKAiUqU+L0TGQpSkJ6+BvV7Q7plUumR8B/pnwmPv2de2S3tOBT/ban3fv2O7toWgiD0LCMu30au1dWptHSfmnpO3rKJn2y9uJta1rOJ+JB8RE+PIPQgc8dY+LAkzN83Q8yhYmmJEpNb65pFDCx65y5pR1Rj+e9eQtFN/nfWVDKa/dhiOphdr4cDYMgKUQn+UzyatKAfm66RX+nDEtQxYyrbSEOXJFRrmH7ROixOFemEQThjfoxtNRijB8H3hiFfOha1b1fTao8NyXQnr7Cw8L9KNnW989ofgiD0HiPrWwimW2lxJiY9uU1+Qoq9m1rV84n4kHxE0iMIPcyT59v5y7kma0piXPSPKPijSJhYI2FqM93k+sz9BQ2AtJjGytFD2ZydzpaCHL63aTuypqNoBpaohi+mo1v2BzNbKIq7OcTO4VmYskyDOz70Lbe2BcUSRYqZ2IiAVWHwezNxnFZ4tE9Bj5FMo56feuqpY6aHTRCEo6d/OED2+kYWn7C/KmtKIMTIkgo+L8z4hlf2biI+JB+R9AhCD2RRJCYNtFL6Wys/XRTi2S81coIR0puD9AmFqbNZickyadEY/QJBPho5iD3ueHGAyhQ3g8tq4vegTHD4gyCrBDw2PL4QAzdXUpPvRbeqSKZBhr+FSc9NY8Ck6QAEtzRiRAzcY0SwM+XkCRJXXnlldzdBEIQk1GR1MrquimuXfMLGojzcoQgnbt7DkjHFDK3svJCsECfiQ/I59NWgBEHoFo+d62DHHU5GFFkoaokQtciM9rUwvqGJAf4gqgl+Nd6TIxsG/ep9CZ3usqEDBgUltfTZW091gZfdg7IZWFvBhWs/ZZK7iQGT9i/e6RyWJhKeVqaU+CMIgnCsuejOYl4dOxBV1ckP+vEQozbPQUasgsGNFd3dvB5LxIfkI3p6BCEJZKUovHlTKv/5WOG2l/2kW6KkxOJjbeusFr5KcZLXEuSqrzbiiMbai0ibgD0Sw9R0wm6VkFulJcXNkLIyUnx+yor6Mf7TK7vxkwlH2ieffMKaNWtoamrqVKZUkiTuvffebmqZIAg9wRmnpvPJXZ9QnbV/Lb3q9Awm1G2lxebpxpYJR1pviw8i6RGEJPK9yW5urtR4ZpnBLsAnSeyzWwmrKk1pnvgYY0lCtygoMR3domIq+zt0JSC1sZmqTCdnLbmU1EGiR+ebJNPwhQM1NDQwY8YMVq1ahWmaSJLUvjhk25+PxaAmCMLh69ccxG+3JWyrdWaTU1HZTS3q+UR8SD5ieJsgJJkr53hZ9pc8Pn08jy2P53K9pYl7P1vLjeu3gdWCAcRUhbrMVCqz0zu93pAllDk1OAtTjn7jk4wpJ/4kkzvuuIP169fz4osvsnv3bkzT5P3332f79u3ccMMNjBkzhooKMXRFEATI9Xeeu5MaaUE1xL3xgxHxIfkk2a9JEASI34mRZQlJknjkwQGcfnl/0qMRYhaFvflZNB7Xhx2DC6nOTOv0Ws0pY3Vp3dDq5GMqUsJPMnnnnXe4/vrrufjii/F44kNUZFlm4MCBPP744xQWFnLzzTd3byMFQegRNqb3xR3xtz+2aRHS/HWMeP2cbmxVzybiQ/IRKbwgHANOvbaIU68t6rS9yafxz9s0WFeNYprYC5xYTtvRDS0Ujjafz8eIESMAcLvdAPj9+7/UnHnmmdx1113d0jZBEHqWKcfBZ+tsjKjeis2IUWvzEg7byTqjuLubJhwBvTU+iJ4eQTiGpXpV5v9jDPNWncl1H0/jijdORHIfW4uNHUmGLCX8JJP8/HyqqqoAsNlsZGdn8/XXX7c/X15eLtZtEAQBgBOfmsnVz4yj3uaiSfLQ74J+fM93S3c3q0cT8SH5iJ4eQegFZEXC6lSJxWLd3ZSkkmzjtDs65ZRT+OCDD7j77rsBuPjii3nooYdQFAXDMHj00UeZPn16N7dSEISewjk0E/8dOn7gnKtO6+bW9HwiPiQfkfQIgiAcRDJX57n11lv54IMPiEQi2Gw27rvvPjZt2tRejeeUU07hT3/6Uze3UhAEITmJ+JB8RNIjCIJwEMm84NyoUaMYNWpU++O0tDSWLl2Kz+dDUZT2yauCIAjC4RPxIfkkceecIAiCcDCbN2/ucrvX6z1mA5ogCILw7XprfBBJjyAIwkGYspTwk0xGjhzJ6NGjeeCBB9i5c2d3N0cQBOGYIuJD8hFJjyAcwwzNIFgZxDTM9m2mCXqpne1LKolFRCW3b2JIiT/J5K9//StZWVn88pe/ZMiQIYwfP57//d//Ze/evd3dNEEQeqC3Lv+Afr+KMeGOWj4Y/kR3N6fHE/Eh+UimaZrfvpsgCMlm+e82sf6NckxJwm5onPuHsaSO8fLGpCVkbQ+gGCZBj5URvxzOoNuP6+7m9kiv57yc8Pii6ku6qSX/verqal577TVeffVVPvnkEwAmTpzIJZdcwpw5c8jPz+/mFgqC0N3+MvRVLGgMaa4kYLNyXHk5YUliQOS33d20HkvEh+Qjkh5BOAZtfruMJQ/uwFBba5WYJvbmAJ5UGwUflibsayFGH3ct/tMGUfjns0nv7+qGFvdMx0JQ66i8vLw9wK1atQpJkkQZc0EQ+PEpH1FWkEZpmhebZlDhcfL3V19k4KzBFD9+Vnc3r0cS8SH5iOFtgnCM2bYrzOIHtu1PeAAkiZb0FKQSf6f9NRSK/LsZtfh9goP/h1DTsXWR+78wpcSfZJeXl8eIESMYNmwYTqcTwzC6u0mCIHQz0zTxZXoYWenj6s83MXf1FuZ9tI7/+d4MIk993t3N67FEfEg+omS1ICSBN99v5vkVQayyyQ6vm2pUBrpMUrfW46luIScYJjfPwj7dSsbOGjyShHbAMVRNp9nrwBEK4/THkAwTzaqQHvBB67UtJ1rLl9NeZdyyi7F7xOXBPAZWpDZNkxUrVvDKK6/wr3/9i7q6OtLS0rjkkku4+OKLu7t5giB0M003SQ1HyW8OtG9zaDqjq+rZmZ7O8G5sW08m4kPyEd9qBKGHu/HJRv62Q8aQnKCbEFDBoVLeArbsLH5YGyTkcLDWrxAwYf2Avth0nSGNzbgMA6um4QpHcDf5UXUdX7YDX7YDQ5YxZZlq3UNGSQt5gQacNFO4fgMvnODGnuNk1uMTSBmW1t2noNsk2+TUjj766CNeffVVXn/9dWpqakhJSWH27NlcfPHFTJs2DVUVl39BEEBVJKx657v6OS1BomoSXwSPMBEfks+x+akE4RiwfUeI858PszmqgkUCzaBfLIK3IYg3EmVzXjp1Ljub0jygS3gCQaq88fr6aZEo9rCBt9FPg9eFrlhI1RIrtUmGgSlJ6IrCF/2GMH3LOqLYcESbmLH5UzZvH8hHU8sorq4llOmleJKE45T+qLd8D8midMcpOeqSrQxpR6eeeiput5tZs2Zx8cUXc9ZZZ2G1Wru7WYIg9DCxiEaki2+Du7JSqbcN4qKj36SkIOJD8hFJjyD0QJ9uinDaczFidjukKCBJeMJR7DGZilQH61PsnL21lE/65+CXVVqsMiHZhQHEgNmfbmHInur24/ndFhqznAnvIQGSrqNqBvZIhAY1BYemoWGQw06maCU0VmfiQCPUYEV9pwlziUn4nrew7fl/yBENinKO6nkRDt1rr73GjBkzsNvt3d0UQRB6MFmRmb1+LU+fNIWTdlWgmCbbctKodqtk1oup38ei3hofRNIjCD1EMGayqsygOF3iopfCaE4rWOP/RIfXNjO5rK698sgmr5tlA/IYUdnI12ledFki3ByizqJiSBIPTRnFz4IRhtT4ALCFtPgCPR3GIJsm2MJRJCAiK6zr04cx5eWgpVDFYPqxgWyqAPB0GPlgxoKE+9yOCphWBXnp7SgnDkJSj73en2SenHrhhRd2dxMEQUgCEibHlVfy68WLyAw2gwQBi50Pigdi0QPffoBeSsSH5CNSeEHoAd7eopH+az/feypM0R9CVNrtmEr8n6dFNzihoj7hH+sInx9PS4Qdbjd2XUfWDWpaEx6A6lQXD585nrZ69BbdJK+8GUtUB9NEMkzUaIyO12xNUahMSQEgghut9Z5IMxnsYRQljMZHNhJgIYoJKNEAnPIAmuU6YgN+jlnddETP09FmSlLCjyAIwrFGVmR2ZaTTJ1iHnSh2M0pGtJlxFeU4IgeWxBHaiPiQfERPjyB0s3BM57x/BuIXTVUCuTW9ac1Y3FENq5G4nJYBnF1Wh9UwMYANbier01IS9qn0uql1O8jyh5BME29TlLSmCCawbXge9liYmJLYO6O1PpbRkNHxk0Ypw6E1PQriJYoHW/srTBzUoSEjlzRi5N6BYbNhuf5k1D8m95oFkNwTVQVBEA5FJGqQFmnhwMtdcVMNtVLvGv50OER8SD6ip0f4P7vuuuuYNWtWdzcjqdQETJ7aYPDbN5o5eV41pssGqXZwtRYt0A0IxSCm47OpBDoMHTMBXZbaEyEZyIlGO71HdlOA9FAYQ5XQLTJ+pxUDaEl10JjpoSWl8yKkmf74Oj4ZlCJj0kguHBAKm8js8EgiRAZWYqhoKMSQIlGij31IyD2P2Ki70G58DrPC9387YYIgCMIR8fBpi4iqnb8O6rJMSBH3xoVjh/jbnOTC4TBvvvkmy5YtY/fu3QQCAVJTUxk6dChnnHEGZ5999jFbejBZ3bFM4+Gv2ubXOCHfAtYOPS6SBHYZNAOaI5iKzGf5aZxQ0YhL04nKEvIBXem5UY3RtQ2sz0oHQDZMblu5ruMUHnRVpibHQ8mQPExZojk9BV2RcfsCKJpBZlOQPqEyMinHTnwct0RiDxOAQgwPNeiohPGgY6GZHIz4LB8UYigYSAEd68YS5I1bif3lHfQ/3oDjp6d+16fziBJDFoTexO/38/LLL7N8+XJKS0vRdZ38/HwmT57M3LlzycjI6O4mCkfA+Ts+4qbzruGtZ55CNvdf82s9DnKiNd3Ysp5NxIfkI74NJ7HS0lLmz5/Pvn37mDhxIldeeSVer5eGhgZWrVrFr3/9a3bv3s38+fO7u6kC8UXAXtik8fBqMz6EzTQhrEMX5Z+9gQiXbNmDNxRlV4aHpcW5vDMol5k7qrCYJlFJYr3XTbXNSno0xnG+FqbVNfK9klJqnE4GNzZRWN95fo2iGci6gS7HK8JZYtBnn5+YTcGUVDY4hjE8FqO/VgJAGhU0kUXH3p4MqpHRkdFRiNFAH/Z3GkvoWHFQj4FMiAxUNMBEm/8qLbe8iMMSxYwAdhXlrrOR+6TAqSOgOO87P+f/V8k8UVUQDsfevXuZN28elZWVTJ06lfPOOw9VVdmwYQMvvfQSixYt4pFHHmH06NHd3VThO7YtK4cVhcX86Lw53Pbph3jDYV4fNZqy9FRG7C7hpO5uYA8l4kPyEUlPkgqHw9x8882Ul5fz0EMPcfrppyc8f+WVV7Jp0yY2b97cTS38vwmHw6iqmvS9VHVBkze3G9QGTH63ysAfIp7sxGLQNk9HkQ8cQca4qnoygxEAhtQ1Y9UN/jWiP2rrXbilOelUOuIza6ocNkrcDsYGXZy4B4b7mjFUlaosL4WldQnH9bttpNU24QhGAAm/00LEaUFubYshKWyyHEeGXovb9OOimVx20kIWOhayqcBDx2TKpKtRshIhHMTHiBtImFiQSCFmWDEirTuFQfvlElR8mKiYqhV5wY+Q+meDTUXK9kA4Cv2ywNt5KN7RYCT5nbzm5mb+8pe/sHz5cmpqaliwYAETJ06koaGBf/7zn5x77rkMHDiwu5spdLNwOMwtt9xCTU0NjzzyCJMnT25/7oILLmDOnDn85Cc/4bbbbuPll18WPT7HmM8yBkFU583ho3hz+Kj27VetXUPULmPGYkgWSze2sGcS8SH5JPc3yl7srbfeYu/evVxxxRWdEp42I0aMYMSIEQnbVqxYwbPPPsv27duRJIlBgwZx+eWXc9ppp3V6/eHs25V9+/bx5JNPsmrVKpqamsjKymLatGlcd911OByO9v3uu+8+Fi9ezAcffMBjjz3GJ598QmNjIwsXLiQ/P/+Qz0l380dNHv7S4I3tJqXNJi0BHSMQiw9ds6rthQmIGfsTHoCYHt+n9QJqi+mMrWpMOHZRo59RVU3s9LrI9IfbE542IUXh07wMDEliUL2HiKKQkdrCgD01GK1V4CTdwKLFUA2tNckysRomNj2G0wgTkO1okoopyZTLw+ivb6VZ9uI32n4HMdwk9h5JmJjoOAhgIYqGBR2w0dK+j4xJDAkrDUikAArxRCmKpfV4JhbQLBhXP48JmKhIRFFoSsgHJQCHNd5TVpgFT/wYyhvg2RXgssH8mXDikMP5tX2jZL6TV1ZWxqmnnkppaSmDBg1i69at+FvnbKWnp7NgwQL27t3LH//4x25uqdDd3nrrLfbt28dll12WkPC0GT58ODfeeCMPPvggzz33HDfffDMlJSXMmTOHSy+9lFtvvbXTa+666y6WLVvGu+++S1paGgB1dXU8+eSTfPzxx9TX1+P1epkyZQo//vGPSU9Pb3/tggULePLJJ3n99ddZsmQJS5YsobGxkcLCQm688cYu23gsMHWD2r9spGnxHqz9POT8bCyVVSEC97yGq7yCD/oez3ZXAVKqnQtvKuTDLWFOvu1feIN+9mR42ZKbRVFNE36blYqUFP5x+njOWb2DMRW1NKVYGVVRQnazj/89/lS+ys9jcF0jp+4tY3e/goR2yIaBIcu4/QZz167j2T4eCn31FBg1bOuXy9ujx2PRfRy/ZwOvjJ9MvcvNuPIWUoNmfBmEQIj8WAszbx5I7o/2J1FEYzT98CX8yytRMu2k/fEsrGcMZsdzu2h+bjVD1n2KXQ/D5BGoL16P5DkyRRQiEYN33m1i27Yw1hwbG7xuykMSZxfLzJsgox7ioqMiPiQfkfQkqWXLlgFw/vnnH/JrXnvtNR588EEKCwu55pprAFi8eDG33347d911FxdccMF/tW9XtmzZwg033IDH4+GCCy4gOzub7du38/LLL/P111/zxBNPdOrFufHGG8nIyODqq68mFArhdDoPcvSe6cJFBv8uMfYnN6oCKTJoZvzbukm8l+eASmzoZnwfOf58YV0zDk1P3EWSKPQFCVpUPhicCxE6HwcoddkYWtWEasKYTXtJCUTQWpMeTZVolhODiDUSZUhkLw5DwwBKLdnUqF6cRpQWCjAMlW2ZmcRklSa7A2uNj77hqvbXx7DhphEb8e4bC5HWpCWx80ohRgxPazJjEMOKvTWhMbBgdqgHF3+djokNEycywcQPGWot2rCpFCbfHT+nbd78Aj59ACYcW3en/ht33HEHLS0trFu3juzsbLKzsxOenz17NosXL+6m1gk9SVs8+abr+qxZs/j973/PsmXLuPnmmykqKmL48OG8//77zJ8/H6VDJUi/38+HH37ISSed1J7wVFVVcdVVVxGLxTjvvPMoKCigtLSUN954g9WrV/Pcc8/hdrsT3vO+++5DVVXmzp1LLBbjpZde4vbbb+fNN99Mqhtih6rstk+o/eP69scNr+8iW1tDkb+Klf1OIhhKpSDUAnUtfHhrPed8uY4MvfWLamWQMZUVhLEDEpUpbvLrArgkqMjzcubW1RQ21zB1zjWszo8PJd6anc6a/ByOr2rAqmlYNYP73l3JGdtKaLHZqHW7KEvLoU+tnxh2ysjj+JLdDKmu4p+nnsOfTp/Dl32zOWd7BaqqE0iBQIoLW9hFaEeQVx7czQ/TnWTOLo5/nkl/pn6dDihQH8N/9kKC806g5JWdzKp+D5nWBeEWf0T0uHKsux86Iuf5z3+pZe3aIFFZ4u2Il3AFgMkHJTrb603+evax/9W4t8aHY/83e4zatWsXLpeLgoKCb9+ZeDfmY489RkFBAf/85z/bg8tFF13ED3/4Qx599FHOOOMMPB7PYe17MPfffz+ZmZk8++yzuFz7hyZNnDiRO+64g3fffbdTxbfi4mL+3//7f4d7KnqEnY0m/95j0mnev2ZAF1VxOlGIJz7AzjQPlU47ecFw+9MNTgdIEk5NJz0UI2q3Egl3eDM5Xu7aHYpw2qoNZFaGcETi6/BY9HggiVm7+ucuYcgyGPGcq2+sFqsZw2FG25MXhx6lxp2KYhgEolnUA078aFiQ0XAQOuCIbR9IT9hqEk+4TBQUNCRirY+7alfrcDssfOOSp+YBJzymwZMffGdJTzJPVP33v//NLbfcwvDhw6mvr+/0/IABAygtLe2Glgk9TVs86du370H3sdvtFBYWsnPnToLBIE6nk5kzZ/LQQw/x2WefJfS+LF26lEgkwsyZM9u3PfTQQ2iaxgsvvEBOTk779mnTpnHVVVfxwgsvcP311ye8p9fr5ZFHHkFq/Xc4YcIErrjiCt58801uuumm7+rj9whmTKfuicTh6KYvggUVE9iQnThqI7+6ifTWhKeNDCjo6KjkNfvxNGt8NH4wtliU/s01bE3PbE942pR53VhTLNz9/idYdYNztuwGID0UJj0UZmvfPDLro0SwEcOCDw+ZQR+FtVWMdTvYlJNOcUNiOyJ2K7LVws40N9sfXBNPehr9+NaFAOv+z2fKmE+tYrhRtz/haaWW7EXfUo0yLIfvUn29xtq18Rtp+zwOwgcsqv3UeoM/TDNxWL792i/iQ/IRJauTlN/vT0gmvs0XX3xBKBTikksuSbib5na7ueSSSwgGg3zxxReHvW9Xdu7cyY4dOzjrrLOIxWL4fL72nzFjxuBwOPj88887vW7u3LmH/HmOloaGBiKRSPtjv99PS8v+oVvRaJT6+nr0zp0ucUZrIiRJ8WxAkkA54EIpAxY5XrHNIiEp8Gl2Gv/pm02Dw05Zago+5/7hgBIQsatgU+LHssngsSAB07/eiRIzsEYMDOSEHMwe1jolZSmRIC5tf7lrGZN8LX4BNFvTl6KmakZX7+Xksh1YDYNGsqmgiDAOHBzaat0GiePBJUDH3fpnvYtXSK3/PfyF8cKBxJ6hysrKb3z8TZJ58blQKERWVtZBn+/491jo3fx+f6delq60xZy2YTDTp0/HYrGwZMmShP3eeecdUlNTmTJlSvv+H3/8Maeccgo2my0hJuTn51NQUNBlTLnkkkvaEx6ID9l2Op3s27fvv/6s37VDjREdHfSa1EXvffyGkdR5/siBN3y6YJI4BMuk62tYn+YgMzfvYtbGHZ2ecwZNoh2u3/uPYbbPBe3qqKbU2u62y7txYP///kbKptF5OyZoxrdev6uqqjA7nItv+31EIvvjXVfD0wwTKiqrOj/RVQtFfEg6oqcnSbndbgKBQ/vCCVBeXg7Es/cDtW1r2+dw9u1KSUm88teCBQtYsGBBl/s0NDR02ta/f/+DHrO7dBxnDnT6YmC1WsnIyCADOKUAVpaSmFhYFAjGwGVpHb4GWOX4kDaDeAywtc3nifetaJhssbcmOYZMv2iMrV4nW9I9aLKEKUuoUQPNoZASNvGEI2RX13PqhhJO2FpOamO0PWVodDgJZDmwRWIo6IyqLmNfajohixUVg1H1ew/4xG09LBJB7IRwYhqQGgojYxDBRlvgctHcOmrvwGBmQJeJTKIYbmSiyEQAG22Xo/hZkJHQUA4c2vZtFBn7T2YkbMrLy/vGx98kmcdsDx8+nJUrV3a6e97mrbfeYuzYsUe5VUJP5Ha72xOZb9IWc9qug6mpqUyePJmVK1e2J04VFRWsXbuWiy66CEvr5Pc9e/ZgGAYLFy5k4cKFXR67T58+nbZ1NZIhNTWVpqbOlSm7y6HGiI4Odk3KuHIodQs27X/CY8HUwsghk5E1W/g6d//8mOqsFBpLXaTr+78HmIDe2jde43ayz5lOdp2f6uwU9qZkM6yhhnGVVazJy21/TZ8mP6PLa6jOtjK4vJkoicPKPc0Rgq3bVDTSaaLJ4WRPVi7rc1MJWlV2p7kY0Li/HdZIDCUUoVCLMvje1jZneEgdaqFh6/5jSxgYP5jA5rd3UxQqSbhNp/Xpg3VUHgderQ88d7m5uQmPv+33kZ/vZORIOxs3hunbEmZdlkFU2X///4cjZIr7HVqMEPEh+YikJ0kVFxezZs0aysrKDnmI29HSdtdl7ty5nHjiiV3uk5KS0mmb3Z7cKz+/NVvh/31m8K/tBg0hCMdMom3D2/xRsKnxnhmd9kSnb62fUoc7XtygKQKqFC9q4LZCIMoqt4My00ZppoeOi+5orX90xjQaXHbKvS6+7pNFXvkyxtXG11XQZInPx/ZjUHMT+fsayGj2o0gGTkkjZreR1hICXWktMxAPmCHiyZZKFJUALmJEcWKgoBCjY3Jjb09IOgQqVFQ6r+xtHjBIzUTCwEKIXCRi2PADGhBBbn0XiWh7uzqSLK1JYp90ePw6qGgrZGCHW2bCSUMP8zd3bLr55pu54oorGD16NHPmzAHAMAx27tzJr3/9az777DPeeOONbm6l0BO0xZPS0tKDDnELh8Ps2bOH/Pz8hPmWM2bMYPny5SxdupTZs2fzzjvvYJomM2bM6HSMs88+O2HIW0c2m63TNlnuejCKeQi9HMmo4LEpWPq6aV68B0s/D7l3jaeiajoN97zCwIp97FLy2eXui5ZiZ/q1hfxr4xDO+NUiUsMByrypbMrPpqi2CZ/dTkl6Ki9OGcNFn25hUEMT/x48hlGlu3h68b94cNKprM7Lo7jBx4/WreWtsccxvvELHMiUMYy2QUC6omPGTBpTLOQEWuhnVLG+Tz+WHDeOqBzkphWv4pk4lSqXh756iNSQiT0URWkJoDtMLrq8D9k/2H89Tv/yJuTzn8P/eR1KmpW0/52O7cJRWMfksfZZlaFbPsemRzDHD0Z948gNX/zpTTm8tdDHtm1hRmUFWJ/maS9kcOeJvWMAVG+NDyLpSVKnn346a9asYeHChdx4443fun9bYrR7924mTpyY8Fxbz0zbnbbD2bcr/fr1A+IBa9KkSYfycY4JaXaJP0xV+MPUxC/4T67TWVtj8sJGjWZN2l/UQIIsf5TKdAPNHwV7a7LTxqGi1wYpTXEmJDxA+1CBqpT9w94Mq8KdV5/OaV+WkB4Is2pgLnd9tJrjN+5uvQMos2bIIGozUrBFYhCVwC2T5fdhJ4KBAki4qSOXne0LkzaTRR0DICFxMYlix0a4NcGJ7xskBXCSSkXCwqYqAXRMDGytCY8VCQMJHQt+ZGKQn4K88XHMTaVItU0wpA8MyUdqmyCt66AcZIbP1dMO5Vd02MxDrOLTE82dO5e9e/dyzz33cPfddwNw1llnYZomsizzwAMPMHv27O5tpNAjTJ06lTVr1vDWW28xb968LvdZvHgxmqYxderUhO2TJ0/G6/WyZMmS9qSnsLCQkSNHtu9TUFCAJElomtarYsLhkq0KeXdPIO/uCe3bBh6XCdN/BsA1B+w/7cx0uDUe/4cBZxzw/H0AnfpK4IWER+N598ylZAd9AAxgLS1koKCRotdQxmBObvpJ+96FwP56safwg0P9cIDktpP2wbWkHbB9xI3D4MZhwJWHcbT/ntMpc+kP0r99x28h4kPyEUlPkpo9ezavvfYazz33HCNGjOiyjPSWLVvYuHEjc+bMYdKkSTgcDl555RVmzZrVPjY7EAjwyiuv4HQ6OeGEEwAOa9+uDBkyhOLiYt544w0uuOCCTj1RmqYRCARITU39js5Gz3btmPgX9b+cqdIQ0hn0hzANpgIoGIpE34YgJaYMqQfc6bQo4DjIP1FJIiMQod6d2DtmWmSWj+pHejjKmWXVFFXFhxEaSDQ7HdRmpKBqOuPW78Eejc+XCePAQMFOFDDIoiQhYUmhlhayiOBGQkNFI5+97ZXa9l/2Y9gI4COPABlkUIK9tXS1BMhE0HAgeRRk08AcmI318vFIbgfS5MFIw+LVmKTJw7r+zAdLeI6gZBunfaC7776byy67jDfeeIOdO3diGAbFxcVccMEFXQ5fFXqn2bNn8+qrr/LCCy8wfvx4TjopcTnKrVu38vjjj5OWlsZll12W8Jyqqpx11lm88sorvPfee+zbt69TkQGv18vJJ5/MsmXL2LBhA6NGjUp43jRNfD5fe6U34egqaIqhI6NgYCOIrcOw4iq7Ss8beN4ziPiQfETSk6TsdjuPPvoo8+fP5/bbb+eEE05g0qRJpKam0tjYyFdffcVnn33G5ZdfDoDH4+GnP/0pDz74IFdeeWX7EIPFixdTWlrKXXfd1T729XD27YokSdx///38+Mc/5gc/+AHnnnsuAwYMIBwOU1ZWxrJly7jppps6VW/rDdIdCrtusTP+0SC7m2OUu2wMaApR6bIR7uL66W2taOMzlYTensxghBG+Jj50J45ndkdi3L1iNYYiE3TYCdmsmEAMBZ8l3iuUXdvcnvC0iWJBwsBGCBWNkGznq7Qx1Niz8UZ9FPpqIQa5lGEhioUodOjjkYgAMWR0PNQTwUGYNCQUFCIYkoLy6o3YL0quu7zJeicvGAwyZcoUrr32Wm644QZuueWW7m6S0IM5HA7+8Ic/MG/ePG6++WZOP/10xo8fj6IobNq0iXfeeQen08nDDz9MZmZmp9fPnDmTl19+md/+9rfIsszZZ5/daZ8777yTa665hmuvvZYZM2YwZMgQDMOgvLyclStXcs455xx0foFwZDW6vOzwDGZoy9aE7RFsNCmdh6ILcSI+JB+R9CSxvn378uKLL/LGG2+wbNkynnrqKYLBIKmpqQwbNoz77ruPs846q33/OXPmkJmZyXPPPceTTz4JwODBg3n44Yc79RQdzr5dGTJkCC+88AJPP/00K1eu5I033sDlcpGXl8esWbM4/vjjv7PzkGy8ToVdd3koa9T5aFuUn76qkRbTqYzq8Xk/rWTDxKeqoJv08ftpdtqIqAr5gTAnVjVi0XVsMZ2IRYkPdzPAE4yyLcvLiOoGZD3Al0MKya5ppNqdgqbKjNyxh4JaX2tBgkQRbESxEsXG8uxTqLPFv9z4VTc1thxOKt+G3QzHh6K1a0t84sVSg6QTwoOFIB5bLebPL4KTB2I5Y0hCFaakkYxtBpxOJyUlJcl5zoVuUVRUxMsvv8xLL73E8uXL+eSTTzAMg9zcXC6++GLmzp3bZcIDMHToUIqLi9m1axcTJ05MKEndJjc3l+eff55nnnmGDz/8kHfffRer1UpOTg5TpkzhjDMOHJwlHC2y1sgTU77P9e/8i/7swEoYP142W0bzn1EDObO7G9hTJen1tTfHB8k8VmcECkKSWLwlxqxnwsiGjpFiR7XIeEMR6jUJM7a/lOdxzQHGtHSoZmYYVFtltmSksjfDA62TflPDUa75ajs2Mz5spGBfDdk1vvaXFflqIKqSWHFtfyFSWQ2wvk9Rp3aOrdnB0NBOZDSkA0oVGGj4ycBAwiYFcZyQg/TeL5BSkmuB2QP9beTbCY9v2Jg8vZOXXnop4XCYN998s7ubIghCD9ZQH+HG63cwvqSasZv2IpkQsam8P7oIhxHit5+KtKcrIj4kH9HTIwjdbOYwC9edbPDE5zHwR3HJBgUNQepSE4cQbnM5EpKetWke1qe1LhAb1OLzfxSZmTvKsbXeypAkifL+Obj9IZzB+NoFtc4UiqO1hLCho6AjYyChtCY+EdMTXwPigLtAkmmg0kh8NR8nbRV+NFTq1X5Ig3JIf2UO1lGJKzsns2QdvgBw7733MmfOHC677DKuv/56ioqKcDgcnfY7sMSrIAi9S4pH5ZSN25FlG8unHkfUZsEWjmLoMX748ccg+nq6JOJD8hFJjyD0AAtm2Xj0LCuLthsUeWHO7zuvcyOZJrJhIJkmdVZ1f8LTJqqj2KB/U+f1m5pSXe1JD4AFHZUg1XgJtQ51kzBxEcGi66QHgzR0WPzWFYkQi7qoZDgyUXRsePCBYsG29EbyTiv+Ts5DT5PME1VHjIiv4L5582ZefPHFg+6n69++ppIgCMcuU4K0gMa6MQMwWtesidituGIyEPnmF/diIj4kH5H0CEIP4bBIXDwiXqHsJ9Od3PWfaMIq3CfU1DOoKr4Gz5dDCjsfwDDRJYlmq0rKAYUKVg3qyxR/mPSWIFmhFkwgjIqCgYSBiYyJRAgLaQQprGvEHY4QsNuwa2Hymn24jSgx7LiJkv6HqchnDEcdmdu5HccQU0reNRt++ctf9sox24IgHL6Ay96e8LTRLSr/HjaBkQd5TW8n4kPyEUmPIPRAP5/uIC9TZt6/Itibw0ysaeCEmvr259NisU6vsZgmRbWN7ExxMaauibbLcZPVwt70VCJjB3P5si9QTD0+9wYdGy2kEqCKNPTWFEhprRiX7Q8SC4fpm12NY2I6pjUF2W3F8rMrUcb2rAVxhc7uu+++7m6CIAhJQFVlcltq2UZhwnbJMGhQOw95EpJfb40PIukRhB7q8vE2Lh9v4yf/MEh7bX8S47PbSDEk+gXClDptmJJEv+YA0/eWU+OyM8DnZ2tGOlbDJKIq1NttIElUZqSS72vBacQSyhCoGHgI4cONKunoSCimiZFmZ9C75+Gc1Hlxu94imcdsC4IgHArDMJhc/RHbq/pTmbt/TuYJO9ZSGzv48hS9nYgPyUckPYLQwz3+o1TeGD+WT5c3kpuhMHW4E/9HQcY6TNbs8LHK4cFlkcjNUmnKT2VhXSrDg1HqXIllqbOaWrAYRsLCo23U1nIGoRSZPrdPouDy4ah9Pb2y+7ujZB6zff/993/rPpIkce+99x6F1giC0FNJyLj0IDd/8VfW5oyi3pPOkLoduH06G1M6V/IU4kR8SD6iZLUgJDlTN0CW2hOUxsowv7phG9sz0wlY4vc1LJrOtf/+lJGlVURsEumRYMIxAthoUhw0Te3PjA/O6vQevdWfJryf8Hje6und1JLDJ8sHH28uSRKmaSJJ0jE3UVUQhMMT03T89htJ02vat5lI1FHIupwczqj6WTe2rucS8SH5JO8sLEEQAJAUOaFHJi3PTj+PQUEwRD9/kL7NfmZ+vRVVkWicVszWrGyq3B4MQJMkamxuytMzSXvgJM5+V5Qm7ciUpISfZGIYRqcfTdPYtWsXt9xyCxMmTKCmpubbDyQIwjHNoip80O84wmSgYSeGixC5gJXS6WO6u3k9logPyUckPYJwDLrtuTEMlwOkhiOkhaNIKXamv38mJ75zJk2zoNyZxobUAnbZc3HcNYWz6ucy4mejkFVxSTiWybJMUVERDz/8MIMGDWLevHnd3SRBEHqAT3IHss+VT5gcImQSxcFuj5crn57W3U0TjpLeEB/EnB5BOAZJksStL4wl6osSqQ/jHjAcSZKIxWJYxjRRP0ri3OmXkNPPjaIm1x2qo+lYnqh6yimn8POf/7y7myEIQg/wx0/P4LFZEmnryunT0sQXhYX85NMZ3zgMqrcT8SH5iL/NgnAMs3qteIpTOhUkkBWTrL52kfB8i2QevvBtVq9eLb7QCILQ7sdvnkro3gg7H7Jz+5dnk+pUurtJPZqID8lH9PQIgiAcRDIHsmeffbbL7T6fj5UrV/Lmm29yzTXXHOVWCYIgHBtEfEg+IukRBEE4Bl155ZUHfS4zM5M777yTX/7yl0evQYIgCEKP0Fvjg0h6BEEQDiKZ7+SVlJR02iZJEmlpaXg8nm5okSAIwrFDxIfkI5IeQRCEg0jmoCZJEllZWTgcji6fD4VC1NbW0q9fv6PcMkEQhOQn4kPyOfZmKQmCcMhMY//axHUVYWrKQoj1ivdL5omqRUVF/Otf/zro84sWLaKoSKy2LghCXDSkUf18fxr+2ZedC3d0d3N6PBEfko/o6RGEXkiql3nntPcJlvpxGFFkQ8GIGJiKREowSJ9AAyknZ5H/8dXd3dRulWyBrKNvS15jsdgxWZ1HEITD9+mCLTz9TozywcMBWPt6gPN/9jcu2X1DN7es5xLxIfmIpEcQeiHHU248vnIm1VUQkxW+yB5IzGEjozGAI2jSQDoNn2g0Zv6VEXU/7u7mCoeoubkZn8/X/ri+vp59+/Z12s/n8/Hyyy+Tl5d3FFsnCEJP9fybzZT369P+uMXj5oWJU/n+G58jX3hCN7ZM+K6I+CCSHkHodZTFLiwa9G9oICA5MCWTMfW7QIcaI4sUGrERxkcmTfVW1tr+TMbVI+n7p1OQlGPvzs83SbbF5x555BHuv/9+ID5m++abb+bmm2/ucl/TNPnNb35zFFsnCEJPVLO3ifX9+5BywM3/Fo+Lf92+hAtF0tMlER+Sj0h6BKEXiTZHie1OZfzeTSgmgImpg66rSOgM4yvSqAfAQGYbY4gZoP/1P6xfWsZx2+d2a/uPtmQbvnDmmWfidrsxTZOf/exn/OAHP2DcuHEJ+0iShMvlYvz48UyYMKGbWioIQk/xgzv2UJeTR0o4ikXTUA2dkNWGaRi82280F3Z3A3soER+Sj0h6BOEY8tyr9Sx9rwldNyHHgWFAnzSJQl8zNRt8uANBRlVWoZoGADEUgjgwkfBS3Z7wAMgY9GcrSx1nURDbh21HGRtu+4xRvz+xuz7eUZdsQe3EE0/kxBPjv59AIMCFF17IyJEju7lVgiD0ZOtzs2m227jlk5Wct34tVl1jU24ffnrW2Zy2eycwrbub2COJ+JB8RNIjCEno090x5vyjhbqAiaxIfH+0yrBtNTSv85GjKKzNySTYEh+KtjcAGyIOMjw6fUwTzRr/Z28CQeyYxC/cNoKd3sdJkH6hKlqUNJrcUZTHv6LuvP5knpJ/1D6r8N/51a9+1d1NEAQhCQxoCTFox3a+v/bL9m0jq8p57vVXaBFFfo9JvTU+iKRHEJLIZ3s0nl0b5R8fhoB44mLqJq+siTIoYGOKx01AUQhaLJhAsywTliXqFDtp4QhRt4dlk8ZR/M6/scU0zA4BzY+30/uVOXNpkd14w34yok0opobvtL/jTqnGCMegKBfb4p+iFGcenRNwlCXbnbyufPLJJ6xZs4ampiYMw0h4TpIk7r333m5qmSAIPcGAhiZ+8fHKTtszgyGiLpH0HIyID8lHJD2CkCTmvujnhTVa/IGqIJsGih7vpzEkCasqU+m04Y7E9/EpMoHWkpMxSeKL9FTOqK7HAfzrpBOY8PUWMnxhZCQkIEAalRSRw15kDOpsaXytTgJNodnqZp+Zw+DoXnL1OsqbMpCI0H/rFvRBNyP5/o6cYu+W83IkJXNQa2hoYMaMGaxatQrTNJEkqb1Madufj8WgJgjC4ZFiYQKKHfAnbA9YbKzu25dxXb+s1xPxIfmIFF4QeqDGkMFDn+s8tz7G/D/XM/a2Wl74Ktb+vITZnvDEH8N6l5OP8jKodjnJiMQIHnBB1mWZMqcdyTSJqhaIWAljJ4iVGApgUk8BpYxmN2PYyPGgKfsPIEmUWPOxEKQvVdiR+JoJWM0g0Z++eMTPSXdI5sXn7rjjDtavX8+LL77I7t27MU2T999/n+3bt3PDDTcwZswYKioquruZgiB0s2pvCunhOpot+29c6ZLELk82Wf5IN7asZxPxIfmIpEcQephffRgl/VGNn/8nxu//7mPz12EI6WBRwGkBi4xkwoGXWFk3mFDdhEs3kOn8PIBiGMiYTPxyB65QBAUDBZMYClYpRKbSgJswqYTJ1Js7vT4mWTFQkYAsGvAS5GO+R8kzFbRYbiSWPx/zFy/Dqp1H4Mwcfckc1N555x2uv/56Lr74YjweDwCyLDNw4EAef/xxCgsLD1quVBCE3iOzKUh+rAzURjam5/N1Rj/WZ+aQa5RRWFPd3c3rsUR8SD4i6REAuO6665g1a9Yh7bt69WomTJjA22+/fYRb1Xu8slEj5YEgyq8C3L9Sh6iONaJRpigsTXezLt8LmU5IsUG6A7OL66timtha11mQgKyYlvC8XdMoaglgi0RJbQ5iaU14FExUDNbnD+DRM2fz1vgT0SWJTN0HB6zanKK3YGH/cb00E8XJPns+y1InsjmQSs2Dn1M9aQHN9nnoi9Z+68rPwpHh8/kYMWIEAG63GwC/f//wlTPPPJP333+/W9omCELPcfzefVR6UnFIzbwztpCnTh1FyBsk7LSzJz2nu5snHAG9NT6IOT3HiNWrV3PDDTcc9Pmnn36aUaNGHcUWCYdiyS6D+a8GqKqLEdNNTFkGuwWAaFSn3m2LP7YmZjlmig2jMYTcIZ8YHI7Ge3hME4th0CdiYjMMTE3DE4sxssEHqiWeyMgSUoc5i3aijCnfy7jyvVSme1k1YCiTd61ncHQvJdY+xCQLHt3PqOjWhHaoaNgJocRk+kb3UWbPJxZLJyMUIBIxiJ73Ek75LziungT3XYiUn3aEzuSR0VVymSzy8/OpqqoCwGazkZ2dzddff815550HQHl5OVKS3Z0UvjsHxgxZlnG5XGRlZTFs2DCmT5/OiSeeKP6O9AJr83PQHRN59IxZVHlTAHhu0olcsnoTcz//tJtb13OJ+JB8RNJzjJk+fTonn3xyp+19+/b9xtc9/vjj4o78UTb5yRBfVIEzbBK2qZgRDTPNCWprB6xposQMdAlou/joJsQMkBW0NCfWQJScQIRMw8AhSTgjUbJCIWTiY7LzJchtbml/z4gJYasFv9tGenO8RHU8cdk/XyivwYdEClFUDAUmhjagI+OkGU2ydPgEJk6CjGU92/RChrdsZXjLVioYhI+8+PthJ4IF7cn18OQ6pAw76p/nYh+ahvnhJmK+GP43t2P1SLgfOQ/p+EFH8IwfvmQbstDRKaecwgcffMDdd98NwMUXX8xDDz2EoigYhsGjjz7K9OnTu7mVQndrixmmaRIMBtm7dy8rVqxgyZIlTJw4kQcffLB9+ItwbNrUJ4ugN4Uqbwo5zc3MWbcO1TB4d8gwbqyv//YD9FIiPiQfkfQcY4YOHco555xzSPvquk4sFsNut2OxWL79BcJhq/SbuCzwZYXB/R/pfF1r0hwBJaqTEY5hpDlodrSee8OM16CG+P8lCV1pTYD01ie0Dt0zskzUbUOJaihhA9kw2xMeiA93UwwzfqjWbfZolP7ba9jdL5v0jXsAUEksUwmQ3djCPlc6uz0FGAxEMQwGNVeTHa7BTg0SEiYmMWzoqPSnDBMJEytZVBAggxhWYljQDTsmLVgwoT6M+oMHgQgSYEPCikIIGw0TS0j/8XFIw/ti6gYUZsFxRdA/s9vuOCVzULv11lv54IMPiEQi2Gw27rvvPjZt2tRejeeUU07hT3/6Uze3UuhuXcWMW265hccee4wXXniBu+++m8cee+ygr9c0DV3XsdlsR7qp7UzTJBQK4XQ6j9p7Hsuu+WILb0wZy6CaGj74y19JC8WXRLj9P8v4qK9Yk+1gRHxIPiLp6SXefvttfv3rX/P444+zYcMG3n77baqqqrjnnnuYNWsW1113HZWVlZ3m6axYsYInnniCPXv2kJaWxsyZMxk7dmyX71FRUcEjjzzCqlWrABg/fjy33XYbN9xwA3l5eTzxxBMJ+3/xxRc8++yzbNq0iWg0Sr9+/bjooou46KKLjsxJOAK+rDR4bqPBwl1QGTQxTQmrDCHdxDSIDyXTDIgaYFdBkkEGzS7TYFMwlA7T6mQpvm9YA0WO9/jIrdvbdOyM0wxSmsM4YzphRSasyOxIcTOkuUPZUUlCjumYFgVLWKP/jhrSa/xUFnioTHOR5g+jaHL7XKA2UYvMVm8BqhF/QlcUdqbmMDS8Gbm1EQG8xNhf7cePgoMAEtCfHfhIoYlMTMBODIkoCm3rC8nIGICJhIYDDTthjL9+DOgoaICB2bqPIUlIZocT4HEgTSiGYQWwrgQqG2FAbjxRyk+DiAZbK8DrgnPGwUUngNKhEl0vMGrUqIQhrWlpaSxduhSfz4eiKOLuvXBQiqJwyy23sGnTJj799FPWrVvHmDFjWLBgAU8++SSvvPIKCxcuZOnSpdTV1fHYY49xzz330K9fP5566qlOx3v22Wd57LHHeOKJJxg3Ll4AORqN8vzzz/Pee+9RVlaG1Wpl7NixXH/99QwdOrT9tW3D8H71q18RCoV47bXXKCsr48orr+T6668/aufkSDGbQhj//BT/jka2efui5aRRPNaDc/kOzFAMx6WjUAo8hP65Dr2sGW1CP7a8Xs2ekjDrR/anPMWGFgwxrryWFLedlAwLKdUNlDRZMaImlkY/TU4bjWkedLtC2NQYtbmU1yYOpyo9hVmbdvM9Xykjaou4cM3m9oQHwBONYih25lywlrO/3oGsg40I/etrqU8z8RqNBK2pLBl1GhUZaUzcU4pqQnNxBsfbo/RxwartUZZaUyn0N3K6zU9qoZcthpvaFpOiPiozf1qEM9NONGKwemUTVWURBo9yMXKCuD4dSb01Poik5xgTDofx+XwJ2zr24vzxj39E0zTOP/98XC4X/fv3P+ixli9fzs9+9jPy8/O55pprUBSFt99+m48//rjTvj6fj2uvvZb6+nouvPBCioqKWLt2LTfccAOhDhfRNm+++Sa//e1vGTVqFD/60Y9wOBx88cUX/O53v6O8vJz58+f/9yfhKHl1i8HFC3VQaB1+Fk9ONJ34n2Xi39FbouC2xv8c02nvelFhVIWPnJYIEVVmR5abKqcNNDN+EL01UepIaj2mYSAFIuRHY+09Oxqwze1E1XUGBELx1pgmKQ1NZFf4SW0IYyoSNXkuqooyqYt4KdhTjYSHofVVOGI6ALos8fWAQupTXGRUNmGJfyA0WSGk2rFoATQsCQkPQAQXNoLImMiYZFBFFiUYqJhYUdDZf8lRMNDRULG0JkoSOiZhTOxEsGOlcX9J7gOHXraEYPnG+E+bkpquf1HProDLToVnf3rwX+ZBGEl8J+9gvF5vdzdBSBLnnXce69at4+OPP2bMmDHt2++9915sNhs//OEPkSSJ3NxcZs6cyfPPP8+ePXsoLCxMOM6iRYvo169fe8KjaRrz5s1j/fr1nHPOOXz/+9/H7/fzr3/9i6uvvponn3yS4cOHJxzjpZdeoqmpidmzZ5ORkUFOTvJPsDf9YWIn/I6W3c28OWQqYYsP8LHmaZOTdm0jt7kJ//9+iprrxChrJiRb2eiqxe+08e/TjiOCFZrjA40bJTcxX4yqFp0GTx/6hOrpV1pNTV4K4YxU7LJMXlk9+eVVzLlxDjGLSn59Mz9Y9QV5Ri0rQ1HGlVd1amNhQyOzvtqJ2jogQDIsZIRj9C+NkEo9brbjMCO8OXoWpqESAxw7m9jpjxDcU8Of5kzh3ndXcPze8vZjbhw1jA8njefDSlhx4y4efXIgf32ogt1b498VPlzSwOnnZXDeZT37dyziQ/IRSc8xZsGCBSxYsCBh2xlnnMFJJ50ExJOiF198Ebv9mxeS1HWdhx9+mJSUFJ555pn2fwgXXnghl1xySaf9n3nmGaqrq/l//+//cfbZZwNw0UUX8cc//pHnnnsuYd+6ujoefvhhzjzzTP7nf/6nffucOXN4+OGHeeGFF7jwwgspKCg47M9/NN3/iR5PQr7pwhfW4sPWFCne29PGBC1qsiHdwy6Pk+ENfkZXNuPPTcHflsbogEE8qWqjSPE5PbqJauz/BxwCgq0LkX6ZlkqVzcbxviZ8Njul40ZgHRljYFkluQ0+DEVGNk36ldVhSBImsCUjF8kuI8tQ400hao0nylZVx+sP4LM5UEwTi9ba89JlQWwJMz6bCNCQiSde8V4bDRNLwr4SKha0hCNJrfuqKOg4UOmcMB8+E55bCfddDAMOL4iaXX7O5LFv3z4eeOABli9fTm1tLW+99RannHIKdXV13H///Vx11VUH7bkVhEGD4nPs9u7dm7Dd7Xbzl7/8BVXd/xXi/PPP5/nnn2fhwoUJN63WrVvHnj17mDdvXvu2V155ha+++oo//elPnHjiie3bL7roIi6++GIeffTRTiMDqqqqeP3110lPT/9OP2N3Ml5ZDVur2NhnJGHL/uGBpiSxNbcPuc1NoOkYZfHlA8qtGZiSxI6iPCI2a/v+EhJV3hQG1tYTtNtAkijeUUFNHw8hpz1eIAcYvW0vv5txIjFL/Pd209JVDAyXUZOSjmyaVKXlMLKyLKGNAdnR3uMPYMgy5Z40hjRW0UIWLuqZVLqFT/ufmvC6sNvG1qIcvJFwQsIDcOqmbbw3ZiQhm409Kam8/bud7N6eeK39cEkDZ1yQidPVc3voRXxIPqJk9THm/PPP5/HHH0/4ufrqq9ufv+iii7414QHYsmUL1dXVnHvuuQmZv9vt5sILL+y0/0cffURmZmaniW+XXXZZp32XLl1KNBrlvPPOw+fzJfxMmTIFwzDah8h1t4aGBiKR/Yuz+f1+WlrihQFqgodwgLZg0XnaTHw8sGkStCisy/KgSxJZgWjrs1K8RyeidyobjQTIEjEJYsR3O3Ah0lKnnd1uFxFrvFpbajBE2G7D0xRl+KYqindU4QyGOxxTojYthbLsDKJWC4quM3XTBqaUbGNUYxkTa3aT429ik2MITbIHhSiJY+3aemrAQEZunbOTSOu0BdQuAofZeqzv+J5MTRMAlZWVh/ySZF6HYfPmzYwdO5ZXXnmFoqIimpqa0LT47yAzM5OPP/6YP//5z93cSqEnc7lcAAQCgYTtl156aULCA9C/f3/GjRvHO++80/73DGDhwoUoisLMmTPbt7377rsUFhYybNiwhOu/pmlMmjSJr7/+mnA4nHD8GTNm9MiE55tiBMSH8dUfUAyg/RpUE98vpHaeDxVRO1//YlI8AQjbOs/B1VoTG6M1rlgjMQxFwpD3f82zaBo1nv3zoPr5GpCBL4pG0GC3ceP0M/n9SafQbLMRVlUq0tzs82R3fq/WdhjxYQ5EFWuXX//DNgsZgc6B0mIYOKP7i+c0NnSODbpmEgrona7XBz6uqqpKKML0f/p9HOTxwYj4kHxET88xpl+/fkyaNKnT9i1btrQ/fyjKy+N3Zroa/lZUVNRpW0VFBSNGjECWE/Po9PT0TmND9+zZA8BPfvKTg75/Q0PDIbXzSDswyLbVswe4cIjM39Ya8aTkYBc8mwqBWGsBgoNfFDVZptGmUm+1oBgwyB8kKxIjJkuUumzUp9gJq613vEwpfii7SplhUhiOQBcBMmBRyQqE6FfbQFqLH1XXacjxYKoyA0rqaEmx49XC+FzxJNgejBJrDabFNVVkt+xfnNRm6KRHA2xN7UOlI50TGtfjMVsI48JEQUbDToAQqZjIWHDgohK5y0SnI5MDk6f40DcVmUPJKg+FBP2z4PhiAPLy8g75lckWyDr62c9+htfr5fPPP0eSJLKzE7+8zJgxg1deeaWbWickg7Zkpy35aXOwOHLBBRdwzz338PHHH3PaaacRCARYunQpU6ZMISMjo32/kpISIpEI06ZNO+h7+3w+cnNzv/U9u9s3xQgAq9Wa8Nlh/zVInj0G/d5FDPCVsyMjMdb28bXFwNbrvWmSFWuixeKkb0U9u/sn9lqnhuJJoi0aI2qxUJuThtMfJWKLEHbEr/Hl2RnMXrONVQPj1VzfHTGU2ftW4bc5WNIvlyqXk/tPP4P7p8Z/L3eu+hBvk0nfisSkNzsUjw12WpAwCVgsBKxWXNFo+z6SYTBwXx1PnzScgNWCq0OSszcznXpP/DxZYhpnXN2HbX+uJRreHwv6DrCTkW0FEq/XB16/O/4dgf/b7+Ngjw9GxIfkI5KeXuZQenmOtLa7Mr/+9a/JzMzscp8+ffoczSb9V35/uoxhwnObDEJtPTpS66Sb1uprqDKkWCEYA7s18fv9AUPjDKBZVRjcEiInEg8QNsPEZZqUWzr8U1UlCMUgZhCwq0zdWcL7ffLwd5i7JZkmQxp85IQiYFFpTPfibgngCIdpyHDhbQziaQmj2gw8dWEiqoXC2gaq81Ipzc4go8OdsTZOPR7QdFmhzJHJqOBu3DS1T1EyWmfzgEQMJxEysFOL1N7N1TbJqWOg0NsfxU+NtXUOkIZKtMP2/aesbZskS+C0QSQWf8Zjh3AUXHYIxyDUGoAnD4c/X9PrChmsXLmSX/7yl2RlZXW6swnxL5FtNzcEoSs7duwA6DRH52Bx5PTTTyc1NZWFCxdy2mmn8cEHHxAKhZg9e3anfQcOHMgtt9xy0PdOS0tc06snxK7vmjQsD/W16yi8eyEn12zi6/whxBx2ivvIDKtpRkp34LzyOKwT8/Hft5yssmaiRQqU+piwbhebhhTQ4rRR5bJSXNaMrBs4zQiWWIztg/MYtL2CtHo/uiITcLlYPbKI0Rt2cvnKNbx0wmjeGj+ES74ewaDqfexJOb1Dw+JX2qAUo6KomLU5Uc7YVII3GCI72Iw34qfFoeOO1bIms4gXJ5xHZUo6A6tqcEdjoJvkVDWTqutcvXw9986axlWffcXA2gZqstJ5b8QILJpGTiTEVWc66X9CJtd7HLz1TDXV5REGjnAx59rcg5w14bvQW+ODSHqELrUlHQeO5Yb4XboD5eXlUVpaimEYCb09DQ0NCV3LsH/NIK/X22WvVLJwWiQWnKWw4KzOX6Z9IYPPKk2q/Cblfgsba1Ve32qgxzqUpe6Q8DijGhu8bjAhM5LYO1Ln7KIUrCpD0AAdtqV4OKu8iv/k5dBos+LUNE6sro8nPB0EXA5iikRNRjrbB/TDEYzQp66e6avWocRaiw+UBuhT2ghK5/F4Ler+Lx1hxY5KMxpuJBQMJCI46ZjQaNgwsCERQ0JrHbIWAiyt+8Xn/sTZAJkoDiwpMZQMN6ZmR8pJRfrrdTBhEIQisLUc7BakIX1APvKjc5P5Tp5hGN9Y0re2tvaolhkWks/ChQsBulz7rStWq7X9DnFtbS0LFy4kOzs7Yd4OxGNAY2Mjxx9/fKfRAb2NfP5YrOePZRwwLuGZqQmPHBePBCCn035tuiot3dWeE7kYeCKmEWyM4L/+UvYN+ycDGurZlZF4E3JERR27lDR++cpErPbRqIqMdMDvK7HdnddZO6/9T8cBMBw4rYtWDRzh4vaHBnT5yXoqER+ST+++2ggHNWzYMHJycli0aFFCNTi/388bb7zRaf+2yW/vv/9+wvYDixhAvLCC1WplwYIFncZtt71HtEM3eTLyOmTOHqBw1WiVe05Sefk8C9rPbWh32ai+xUbNzRZcih4f9hYzCCKjSxIYBlE58UJq1buYENRhYukHOZmEZJmL95Ryxc4SLi7ZR7Hf3+kluiJTlZWJ3jpMLuS0sTs/m4+PG8baIUWUZbUOC7Aa7MzOosaxf1hiULGy17U/IOZFa5GQsFCPlVo0ZIwD7qEoaJhYMbEDEgYqBlZMi4zpVjBtMqbNiYETHSux4kIsO3+H3PQM8u6/IO17Ar7833jCA+CwwdgBMKzvUUl4ID6SsONPMhk3bhxLlizp8jlN03j55Zc54YQTjnKrhGSg6zqPPvoo69at4+STT06o3PZtzj//fHRd57HHHmPDhg3MnDkT5YBe1hkzZlBfX88LL7zQ5TG6uvMsfLdsFpW0bBd9Czws71/IL5Z/jD22fwja5JK9fG9bKdY6Hy6PHYtF7ZTw9HYiPiQf0dMjdKltnYZf/OIXXHHFFcyePRtFUVi0aBGpqalUVSWWtrziiit47733+PWvf82mTZsoLCxk7dq1rF+/Hq/Xm7C4ZE5ODnfeeSe/+c1vmDNnDueccw55eXk0Njayc+dOVqxYwWuvvUZ+/rG3KJoiS2S7ARSafu7glqU6f1qlQVsPkGGwx6YyPBht7zPJaglR5bbt7xkyzfjwtjaSxN8H9icnHCEqy/QJR5izpwy9da6RIcWHpEUUGbNjQmUY5PiaaUj10JDqYU9eNk17SxlQWUZuyMe2tDxKUrJQDB3NUJFMUHSDonA5+ZF6TGyAFRMdG2E0nJitpeYUYlgJIGGioyHZnRjzZqHceQ5SeuIYawAzqqFYe97lKJlLkv7iF79g5syZ/PjHP26vuFhdXc3SpUt54IEH2LJlyzE5UVU4PFu3buWdd94BIBgMsnfvXlasWEFlZSUnnHBCQoXNQ1FUVMSYMWN49913kSSJc889t9M+P/jBD/jiiy/44x//yJdffsnxxx+Py+WiqqqKL7/8sv2mmHB07MhIY1xJHZ/96Uk+LC4kt8XPSXtKKUtPZ8LuzmWshTgRH5JPz/uWIfQY06ZNQ5Zl/v73v/PEE0+Qnp7evjjpTTfdlLCv1+vl73//O48++iiLFi1CkiTGjx/P3/72Ny6//PJO3aTnnnsu/fr14/nnn+fNN9+kpaUFr9dL//79+fGPf9xpouGxSJElHjtTZf7xEsP+rhEzZLBCXVTnK7uVTF0nJknUqEp8fR9VjvfwtEQSenraVLdOVm2yqNQ4nWSGQsQUlZiqgiShdLg+K5pObn0jB3QqsaMgn0l7t5AfbmRM01ZUYrSoTrY7C3E1yaTRQDb1aNiQMFGJICGhEMVFLVGcKOgoRDEx0aePwvrSDUhprm/sVpZ6YMKT7M4++2z++c9/Mn/+/Pbyv3PnzsU0TVJSUnj22Wc55ZRTurmVQnd7//33ef/995FlGYfDQU5ODuPGjWP69OntSx0crvPPP59169YxYcKELpceUFWVRx99lNdff5133nmnPcHJyspixIgRCZXehCOvMt3JwtSx3PLvf3PhhnjRo4DVyl9PPZmfL/pXN7dOOBJ6a3yQTPPAeriC8N3x+XxMmzaNCy64gLvuuqu7m9NjGabJ8r0mdUGDS58JYmj6/mIIMuCwQFtiEIxCVO98kA53nS6saSQtGCLDH8DosJ5DRFXQFIXMxiac4QimckAqYprM/eQ/pGt1xJeZi9ORqSGHdJoT91dacOuNNNgyMCJevOxDGVOAdOZxSL84H7yJVZ+Szc/P+zrh8YMLj+umlvz3AoEA//73v9m5cyeGYVBcXMz06dOP2RW3he73wQcf8Itf/ILf/OY3nHXWWd3dHOFb3HHKYurT+nPW55vICrYgAQ02F+V9HbgiPn60+arubmKPJOJD8hG3V4XvTDgc7lRh55lnngFI6oIFR4MsSXyvUAJkJvzcxYUvRNjVYFKUIVHZqNPg1zAsSjyxcVpB1UHTsWCiRY2ECZV5oQiZ/iDHf72N6rxMfB2SHpum45dloma8Kpx5QLntgoZa7Fo0IeGBeBHpVBqR0YjITqKKyqbcQjbkDUAxNGbUbqbvo2eizhyOpB47VdKSbaLqXXfdxSWXXMLo0aPbt7lcLs4///xubJXQ27z22mt4vV5OP/30b99Z6HZOLcyoddux6CY+W3z4sQQUljXRmPNtyw70XiI+JB+R9Ajfmfnz55OXl8fQoUMxDIMvv/ySjz76iNGjR3Paaad1d/OSRnG6wrp5iVVVtlbEGPt4hLBFiUcjqwJ2lZhmgBZprwinYjKlsoYBe6uwaDppDc340lMSEpsNXjeDoxHSwxFk3cBo7e1JCQU4bcuG9pVzDrycu6hHJYxGXzbmD6QkLZ+sgI8x5Tvov+wylLF9j9g56S7JNmb7d7/7HSNHjmwPavX19WRnZ/PBBx+IL6DCEdXQ0MCqVatYt24da9as4aabbsJqtX77C4Vut6FPISN27ei0PaLYyKqr7YYWJQcRH5KPSHqE78yUKVNYsmQJy5cvJxKJkJOTw9y5c7n22ms7Ve8RDs/QfAv/udLk6ueDlEUk/A4rNEc7reupGfBpupfTN+4CwBUI0W9PBXVZaUSsFrakusloaGJcaTnpeoxaTxqKbpDaGKBoVxWKrgESURzYCLUfVyKGShAJiBomE/Zu4eS9X2Mio/7PzGMy4YHkq8jTFTGCWTgadu/ezT333IPH4+HCCy9k7ty53d0k4RAZmszm/lkct7s2XiinVYvHSV5l7Bte2buJ+JB8RNIjfGfmzp0rAt0RdNIgK1t+Hb9z+vjnEea9b8GM6KCbIJnxCnBAWYqblQW5TN9VCkBKU4CUpgB7C3LITvWgoNDsTmXy2lU06FlIpomjtRrcHmseRbEKIqYTAwWZGA7qUQi39/wEThpB34U/QNpWhTS6AMlz7C0aKAjC4ZkwYQKrV6/u7mYI/4WdOemcs3M7z00ezbb8TFKDEc5Yv5M+ET8Zpq+7mycI3xmR9AhCErrxBBs3ngDVfpOwZtLfK3PDiy0sWK2BJPHGiGKKAwGKqxoAiDkt5FTX4vYHiFpkWlI87HIX0KcyceHYWNTG9tT+ePQQXn8zhhJjgF6JhImJhC91AP0/ugZJliBzYHd89KPK7DTITxAE4dgyunYPK4oGs6UgG4BGt4PXThjJbe9+hNxFzRwhTsSH5COSHkFIYjluibbZN3+71MPtZ+ps2Rtl8kA3aamnE22KIqkyFpeKoRk0lzfz5qyVlHn70JTp6ZT0qGgUNZWiouMkgKpHMXAiEaGBbNI33hNPeHqJZBuzDbBnzx7WrFkDQFNTEwA7duzA6/V2uf+4cV2v7y4IQu9w6qYd/PF75yVsM2WJjfm5DG5wM7ib2tXTifiQfETJakHoRWKxGJ8X/42V/cdgM3WKdlSTVeNvfdZkAPtIx9e+f4vswEo1ssOLc+UdWMb16ZZ2d5f5F21OePzH14d3U0sOjSzLCQsBQ3zM9oHbOm7XdXErVxB6s2Xnvs+dWcNpcSQOVb744/X0ie7i2s3XdVPLejYRH5KP6OkRhF5my+1Wjr9nJ+tHFVIyKIfqPC/2UIx+gQrSy30J+67PHMiUNfdi7+PunsYKh+Xpp5/u7iYIgpBkTl80ne+dvJS3xu5fZya3sYXMSICM5F5qTehAxAeR9AhC72OXKL81xtB/1LA320vQbUOWDPqXV1JpycBlhDCQ2ZVSQN5Ts3p1wpNs6zBcccUV3d0EQRCS0Pd3rMZpyuz0puENhOgX9IM9yrkfiYVJD0bEh+Qjkh5B6IVi+XDmzvOJbmwCjxXdaaHsPwPxhv14Jvcl6DeZPCEDqXUNn97KSK6YJgiC8F8ZW3MnWvGj+PbY8TndZPhrmLDo+6gOS3c3rccS8SH5iKRHEHopSZZwj89qf5x6xaD2P4sRDXHJdidPEAThvzVm642tQ6CCzL5qHhaLSHi+iYgPyad338YVBEEQBEEQBOGYJ3p6BEEQDsIQ6zAIgiAIXRDxIfmIpEcQBOEgxPAFQRAEoSsiPiQfkfQIgiAchJioKgiCIHRFxIfkI+b0CMIxxtDFesPfFUOSEn4EQRCOZbYvo/R5uoVYSUN3N6XHE/Eh+YieHkFIYqsrdGI6nFAg88njO3nr3SYa7Q6cVpNf/HYA+YXO7m6iIAiC0MMFq1uoL7qLy0MVSJhoQ1az01XAQP//dnfTBOE7I5IeQUhCG0siXPl7H0FTAtMkIxrmjK/30lyQS0OKh0bg5nur+OeThTjt+zt0I1saSP8qRtMQ8U//UIgx24Ig9Aabhj3ChFA567IHgiExpm4H/QOV1Nz3Ltn3nd3dzeuRRHxIPuKbjyAkmWjM5OoHG2hWVWymzkmlVfRt9BF22WhRJdKbWwjb7YSsFn75q1KmZUTok6VgeeBd1ql2Mlt0xj1VR7X5NQW3TUg4tmkYxN7ciKkoWM8ajNTLF6YTY7YFQegNKlPtPJHzQ6Zu3Y2MybL0YoYG12A8sBRE0tMlER+Sj0h6BCHJXPKXZmpVFV2WOGlPJSOqawFIiUBmoJy1fXMZXFNLwG5D86n8W4r3BmWljWLSml2oupNttlTS7l5J3vWjUdxWAKJPfErL9Ysw2i4LDpW0z29AHZ3bXR+125miJKkgCMe4ub8qIWPACdy4bBUgYwB9G5pZnz0BN8307e4G9lAiPiQfkfQIQhIJRgw27IygyzKYJuMqakDZf+GVgdGVtUTsNjTVBW3d75JEQ64XVdKwYOKJQKMzgzcGvoouS4xpWk9uMEgt/QniQMYgJdSCcukrpG+c3z0fVhAEQTjilmhe3li7FBK+xEv0r2vi64FZ3dUsQfjOiaRHEJLIbb+uBNMCEkwoq0XSDUxFSdjHlGXQTVzNQXypbmQJXOEI53z+FblaEwA+p4PmFIWzqz/DNB0YyNSTQwAnIKEj00gayqY6GtTfYB2RQ/5r56MOzuyGT919REUeQRCOdRbNwKLpnbabSIyu2tINLUoOIj4kH5H0CEISiOkmJz4eoClkI4bOwOYW+gSCvDegL2eUVbTXnjeB1PoAWVVNyCZELCqrxw1k3O5d5Db42o/nDYboHyzDAmgYyEAO9ZgohLGSTi0qMQK4QLeirS+ndMifKQzcheS0Hv0T0E1EUBME4Vg3vLIWJKPTdgsR/Grvntf5TUR8SD5inR5B6OHmvx0h465mqnYEaTQlPCY0uFysGNSPL4r68Oexw/kkP5v/9M2jzu4gpzKe8ADYYhpj1peQW9fY6bgR7MiYSBhEsaEj48aPjpVa8lEw6McegthpIpMAXqquffcof/ruZUiJP4IgCMeagXU+dLtOSXY6uiRhAA0eGwVGKZ/nDOju5vVYIj4kH9HTIwg91J56ncv/0MiOFtAVmXKbjUHhKGrruGsFKIjE2JbiYVeGF2QJI7ab49mXcBxXKEKtN4XcpuaE7VYiAMjo6KjoKBi0DZWTqKKANOooYC8NZGHBIPziOkqXbMbz0xNJvWcykvXYvoQYYqKqIAjHuMymIFvyitAUC9v75CERL8dc12RBMWLd3bweS8SH5CN6egShh4nqJic9GWHyQ37WmDaiikRQUVBME5dpJuwrARmaBooMksTOLG+n4wUdVnb0ySUsWQhjIYqKQhQPPgBiWNFQWvt8ZCRMJEx0LBjIpOGjmB30ZRf5VJLZtA/7/3uOOu/dmKYJpgmfb8e892X4WIz/FgRBSCabCnLQFAsmYMoShixhSvBx0UhGlFZ2d/ME4Tsjkh5B6EH8EYMpfwvyeTWUpzgIOq1ELfHeFF2Cru65SR3GFW/Nz2Dx6AG0jc7WZZkdA3I59YuthE0LRmtiE0NFwUBDpYl0ItiJYqUFDxLxZMpFMwr7x3lLgIVg65A4K65QkBb5FnT5+5gn3gm/eRVzyt0Yk+46UqfnqDMlKeFHSC6rV69mwoQJvP3224e0/3XXXcesWbOOcKuSz+Gcl8M950L325GbTlSR4xd5SWr/sUcNwnZHdzevxxLxIfmIpEc4JG2B7GA/GzZs6O4mJrWIZjL1mQieB6OsalCQTZOhdS2cVNZAYSAcL0ttUam0x+/GtXFqOhYjserOk6cex+9mn8zWEX3xeV2cuHoXYcNGAAc+XIRklX2eLD5JGccO60B04hNVo1jQaJu0auIi0KmdUvxeIAAKGgoaMnqHTn4JVm1Du/XleC9QkhNjtg/Np59+yoQJE/jLX/7S6bkNGzYwYcIETjzxRMLhcKfn582bx/HHH4/P5zsKLe35Kioq2q+rN998c5f7aJrGtGnTmDBhgkjShP8zbyBMvdu+f4mDVmnBEDsysrupVT2fiA/J59gekC9856ZPn87JJ5/caXvfvmL5sv+WaZqM/HOInS0yMiYpoRhZgSiZkXi/Tr3VAjY1vtaOVSFgs+AJRRnTHCBd06l2WrHHNDRFRpNl7JrOCVX1DN1cTmpTKPG9kAkpFmxGjJBqYbs3l6LmWjLDfjreA1EwCOPCQMFEaX2lTjzh2X91t+GLj/9GRseNiRWJCMFHPkZ9ZDl2RzNyKAIuBzzwQ/jpOUf8fH6XRHWeQzNmzBgUReGrr77q9Nzq1atRFIVYLMbXX3/NpEmT2p/TNI1169ZRXFyM1+s9ii3u2uOPP95jknWbzcZnn31GXV0dmZmJpeI//PBDfD4fNputm1p3cOPGjeOTTz5BVcXXi2RR3NDCJ33z+OG6rSiGQcBub33GJGCIe+MHI+JD8hFXJeGwDB06lHPOSa4vrj3Z0p1Rzng6DBYVKaZhIOFDJs+If/HSJah12xLuwEUsCrKm0KQq7HPYGOAPMjGqxQeiRWP0afFz2mfbSGnpfFfdQwBPLNw6Ts7EUAAJVHQCqPisdmI2mcxAAI/RhNl+iZDQkdCJv0ACZMKoBNGxEsbbmhxJOPGRQgADBT1kQQJiAYPG+R9imf8ubksTlssnIV11OhTnwoP/go374JppcPHkI3i2hSPF6XQyYsQINm/eTDgcxt7+pQm++uorJk2axLZt29r/3Gbz5s2EQiHGjx/fHc3uxGLpOeV5J0+ezIoVK1iyZAlXXHFFwnOLFi1i0KBB6LpOKBQ6yBG6hyzLPTIZEw5OCQb50debOXF3KY2qiyarkya3gyypnJI0T3c3TxC+MyLpEb4TGzdu5PXXX2f9+vVUV1ejKAoDBw7ksssuY+rUqQn73nfffSxevJgVK1bwpz/9iWXLlhEIBBg6dCi33norI0eO7KZP8X+jGybvlZg0hOGcARK+CHxYaqJIJk9tMKkMwOA0k8/3GdQHTNBNCEbBokDMxGzrQZEkdrjtpDX62ZKTgmYecDfJNJFNky1uBwXhCGlRDWjtp7Fa6F9S02XCI2PgJr5dRyKMjYhuRUVDxUBRdDYXZYMkUR5OYciezQmvl5CQkDFQMDBbEx6VFgro2EsUxYOdRmQMJDQk4pXistiDTCyecP1jGfzjPx2G6imwdANc8of4e6W7wW6BcAw0HawqRGLgssMpwyHHC1/uhHUlYLNAYRb0z4bTRsL3RsHowv/+F9mBqM5z6MaPH8/69etZt24dJ5xwAhDvyfn666+5+uqrcblcrF69OuE1bT1DEyZMAA7vOlJVVcWCBQv48ssvqa+vx+1207dvXy644AJmzpzZqX2LFi3i+eefp7S0lIyMDObMmdMpmbjuuuuorKxMmI/Stu2pp57ikUce4bPPPiMajTJ27FjuuOMO+vfvn3CMiooKHnnkEVatWtV+Xm677TZuuOEG8vLyeOKJJw7pfKanp3PyySfz9ttvJ7Szrq6Ozz//nPnz5/PWW291et3hnMO24z399NN8/PHH1NTU4Ha7GTRoEJdffnn777FNbW3tt56D1atXc8MNN/CrX/2qfehdx22maX7r7wHiCfFTTz3F2rVrCQaD5OXlMWPGDK644ope04tU3aCzZkuEvCyFMYM7JJJf7cR4cjnhehlpxlgsM4ey7fldvLXWoLFfOtddl4N9XTlPPbmHzJ31FDU0s31IX3yqyvHbdxJQnGxKy6QyxUl1qp2RdU2cvLuUaksKWzOziFhU+tc1EySDlr4p3HLmchx1IVIjGvVeB81uCzbDpKixhRRrDFm1EEtPwzoymzHn5jN8qA3f42uRlm2iOQJlVi+q1UBSZGrz+1B+xiBSB3qYMVQl1f7dXmNNTcd4bzP4gsjnjERKd32nx+9IxIfk0zuuHMJ3JhwOdxp7b7FYWLFiBXv27GHatGnk5eXR1NTE4sWLueOOO/jNb37DWWed1elYN910E2lpaVxzzTU0NTXxwgsvMH/+fBYtWoTLdeQuVEeCP/r/27vv8Ciq9YHj39meTe8JBBJKQm8C0hEUFRuCYkewgQXFXu/9XbFc61WwXBQLIFiuV+yoiHoBARWko9JJQg/pySbb9/z+WLKwbAIJAim+n+fJA3v2zMyZSXbefWfOOaMY+qGXlXn+12Y9uLxwZEeZrcWAzQuugxME6PSg0/kToMN4dDqKTQbMdjfxSqMw7LAHgnp8VOh0oINNEVaKjEbOKj40HfVnPbPI2ppHmDt4rI922CnaRhiegx9/N0YKiCHVW0CcvYIiawSVFjNOnRHrEeOF3BjRAw7CMVKMBytHDg10Eo2F4oPbVPgn1zbgf/pD1TQJVW0C/1E64mngRTaqVe6A//4UXOZww7pc/88Xv/rL/u8yePyq6tdRB16JabXWq1cvZs6cyapVqwJflg+/kxMREcG//vUv7HY7YWH+wdGrVq1C0zROO+00gFqfRzweDxMnTiQ/P5/Ro0fTsmVLbDYb27ZtY82aNSFJz8cff0xRUREjRowgMjKSb775hldeeYXk5ORqz01HstvtjB8/ni5dujBx4kT27NnDf/7zH+69914+/PBD9Hr/VO8lJSWMHz+ewsJCLr30Ulq1asWaNWu45ZZbjuuOzIgRI7jvvvtYv349Xbt2BWDevHnodDrOP//8apOeupyL9+7dy4033khRURHnn38+HTt2xG63s2HDBlasWBGU9NT2GBxNbX8PS5cu5f7776dFixaMGTOGqKgoNmzYwPTp09myZQvPPvtsnY9lY/PDCjtPzSzBezBUDOpu5vFbYtEemoP7ufnkk4kPI8zdx+74X/j2tNPQNI2o/Xt5fV0BP6TGc9fKAmI8Pr48ox8Gn4/Lv/+Z+LIK8s0wtXcrNjaLB+Dczbk49XoeuHwYP7VPAyBzXxH/+GgpBcZkctJa0M6YQ+uNmxj1Rxl50ZEs6tiGHbGJdMgrBEArLiFl0XZ+/jgJx55tdCnfih4PB2Ka81vLZJSmw2Y08ErLFuxZbYLVTuLCnPzvpjC6pR77b6c2VJkd1xlTUGt3+wuiLJgW3IGuT6sTsv4jSXxofCTpEXUyffp0pk+fHlR29tln849//IPbb789qPzKK6/k6quv5u233672i0X79u156KGHAq9bt27NQw89xPz587n00ktPzg6cJG9vUIGEB8DprbluIOGp4vaBzn/2NPl8tKlwEOn2+KeodnkwobHCasKjQO/14vV4g7q7HTAbybaaaVXpf+7O0I27cJkNmN1edIBXp2G3GLBZw4gqqgCfFkh4qqiDd360w8Yz7AlLJrMiN/Dah44KooimCANOfNQ8q49Chz/Z8QE6tIM//gTJCUFXyPyjgk6opz6GCWdDWsKx6x6F9NmuvW7dumE0GoPG9axatQqr1UqHDh2IiIgI3Pnp27dv4P+ZmZlER0cDcOONN9bqPJKdnU1ubi533HFHtXcJjrR//37mzp1LREQEABdffDEXXnghH374Ya2SnpKSEq699tqgbcXGxvLyyy+zYsUK+vXrB8A777xDXl4eTzzxBOeddx4Ao0eP5qWXXmLOnDnH3M6RBg4cSHx8PF9++WUg6fniiy8YNGhQjWOgansMAZ555hny8/N55ZVXAvtQxecLPk/V9hgcTW1+D06nkyeeeILOnTvz2muvBe7qXHrppWRmZjJlypTAxDpNlcerePWjskDCA7BkrZOVP+bT+1+fU0aGP+E56NesrKBZPGOcLs7bsocO+4r44uyeeIwGeq/fTHyZDR8aK9KaBRIegK3xceyLiwokPABbU+N4Z0gX+u4pAmBzcgYj1y6j0BpBcmk5LQtLSbAdSuSVprErNZaem3L5o0szum/YiA9Y3qwTSvNfGFuc0Yw90VGBZYrs8PfvXHw59sTMEOd9Y+mhhAegzIHn4c8x/e+uE7L+I0l8aHxkhJqok1GjRvHvf/876OfGG28MXLmFQ3eDHA4HvXv3Jjs7G5st9Mr91VdfHfS6Kojt2rXr5O5EHRQVFeF0OgOvbTYb5eXlgdcul4vCwkI2FdXyS7u3hno6DU0phhSU0qm8kpYOF82dbpLcHoxKoSx6CDfQ3lYZMsMOwC/N48iOsaK5PeS0SmbuyH7855K+7GwWTaXFCGjE2px4fUa8GKguyXAadBRa/V9GNOXDqTNSQgJ2rFQSSTFJKPRo+DBjx4sVf8IS/OUojCIgDDABFuDwcRI6qLZLwAkOHl4fbPU/X2LfvuDnTBz5+mhkdp7as1gsdO7cOXB3B/xJT9euXTEYDLRq1Yq4uLhAUlTdeJ7ankeqvjSvWrWKoqKiY7btoosuCixT1dYuXbqwc+fOoyx1iE6n48orrwwq6927N0DQOpYsWUJCQgLnnntuUN1rr722Vts5ksFg4Pzzz2fBggU4HA7Wrl3Lzp07GTFiRI3L1PYYlpaW8vPPP9O/f/9qExadThfyujbH4Ghq83tYvnw5hYWFXHTRRdhsNkpKSgI/VZPoLF++vFbbOxVqGyMOd6xz0o6c/RSXHXFxDMjdVAY+hRtLUHlJNT0jolz+iXBKI60AxJf5f+8eTUdZWPDyH3XtwI+Zwd00AX5PS2R7y+TA63JrGKVWf68Dgzf0yp7bqMer1+HQ+dfv1hupNB7aVl64NXQb+z2B/x/Psdq/f39g8hG1cX/I+r1/7PvTv4+aSHxofOROj6iTli1bBg1ErlJUVMRrr73G4sWLq/0SYrPZgoIdQPPmzYNeV125LC0tPXEN/pPi4uKCXh+5DyaTifj4eM5s6eP1dbVIfHQ1nBktBlJtdqI8wYEkzOejUili7G4KI8xsbBaLsbAS9+FJggaY9WxIjKTdgVLcZn9QslsteAyGQM0ItzPwfz2+g5MS+CmDYkVmGzSPQuk1zt39I2kVeeTTBjeHjoGFSvyjexQ6PHixosdzMJHS0HBiwMORd3IOG7F0akSGQe+2AKSmpga9deRrceL06tWLNWvWsHbtWnr37s26deu4/vrrA+/36NEjMK6nKvk5POmp7XkkNTWVG264gVmzZjF8+HCysrLo3bs3w4YNo1OnTiHLHXmuAYiOjq71uSYxMTFkcH7V3anD17F37146deoUkjDExcURGXl8A8Ivuugi5syZw//+9z9WrlxJYmLiUe+q1PYY7tq1C6UU7dq1q1U7ansMjqY2v4fs7GwAHn/88RrXc+SX1vpU2xhxuGOdk7LapNK6eT479niCyk87MwXCkS1FHAAAV1tJREFUzVgqyrEddqe9WVERe46Y4S87xn9HpVleMdktk9iVFE/mrv0YlZeuew5gcXlwmPxfASvMJsrcoZNPmHQa9oNdq41eD5325FLs9P8OHUZTSP0wuwsUxDlKADB73cRXllBojfHvV2EJq5slBi1zduahi2LHc6xSUlIC/9ed2Q7vjJ+D3tef1Z6wwz57x7MN0XRI0iP+NKUUt99+O9nZ2Vx55ZV07NiRiIgIdDodX375JfPnzw/pKgHU2Ae8oUwZWxejszTu6qkxba3C5YUuCVDihF3lR1RUCgw68Bx2PAwa6LVqP4waoClFos1JYYQJn07DFxcG5S7/OvQ6iDCCplFhMeE2GtAfdvj0h91Z8hj14PVf/TPiQ4fCYTCyq1kshfER+HQ6hu1YRmJ5MQkef1+9eHKoIB7vwYeZmnGiDiY9VXQodLiwUIQOD8F3do7k48hprw8emKMsU0cpMfDmbRDx57tMyEDVuunZsydvvvkmq1atIjw8HLvdHhivA/7pjF988UUqKytZtWoVOp0u8H5dzyO33XYbI0aMYOnSpaxdu5bPP/+cOXPmMHbsWCZNmhTUrtqMNzmaI5OYw53s81Xr1q3p3LkzH330Edu3b+fyyy8/6rnzeM7FtXEijkFtfg9V67rzzjvJysqqtk5iYmK15U3JI9fH8NibxezK82K1aNwwIpLWmeHw0f1EXfYi7gozTqIBRd+8XD6LisFrMuDVNPZFWNlr8PLGGV25ZM02Ki0mNrRtSWpBMe1z99KqtJB7vl/Jf3q3Jyc+Cpem0X/zZrY0T8Bu8p+/jV4v527bTn5sEvEVZdzw8zz+iGxDM6eLjWlJ/Nw2jXKTjiFbdwMaFoebZnnlfDugM+fs34GDMEw4GLJzNT+k96IkLIozcnZSZNH4vk1rfDodZ7XR8/S5J26mP93VvdH/ko13+lJwe9EGtcX44snrKi/xofGRpEf8aVu3bmXLli2MHz+em2++Oei96gbaNkWapjFlqJ5H+ynKXdAiSsOnFDmlkBoOC3f6WJ+vGJmpJ7tIxztrvHy+0YtT09ADHq+PfREWXDoNk+/QF4gSk57zl2/gtWE9iXB6qDQZ8Ol1EGMJaUNMuYNtYWEku1zEHLxjlNMigfhiG3tbxKHCdJy+dlugvh7FvtRo8hMP9bGu0FnJ8uwIvDbiJIa9ADiJRWEIJDz+mdn83d2MVKDHg+9gUqMdFgz8KY4P8KI4/MqlFqgRqG3Sw/Nj4bS20CwOFv/mn7VtQHv4fr0/yRvWzd99zeGCxb9DnyzISPLP9lZuhxYJYDwxpzav9Nmuk65du2I2m1m5ciXh4eGYzeagOy89e/bE6/WyatUq1q1bR1ZWFlFR/r+/4zmPpKWlceWVV3LllVfidDq54447mD17NmPGjAm5An8qpKamsmvXLnw+X1CSUFRUFNTFpq5GjBjBU089Ffh/TepyDFu0aIGmaWzevPm423UytGzZEvB306uuV8FfRdsWRmY/lsj+Qi8xkTrCzAf/ns47DV3JOyRu2o3X5oW2KaQlWGm3z8aq3x2QHE6fLmF4nV42LtjDT0ssnBGjEZ1pYvfAruzfkoorOQLDpgqu2LyZPbl6dmS0IjexOfYIM1XPn3abdJy2bz2dV+aSb0phd4fOOJNjWJsYQVSsns6lPjrG+PBd0YUWeh++2AiimoczMM2CNXwArr2jUDsKsDq8DDFaCVMODEYDFxjDMLULx6tpNIs6sSMsNE3D+MoVGB6/CCqcaGmxJ3T9R5L40PhI0iP+tKrgfuTVvm3btrFo0aJ6aFH9ibFogXxEp2m0jvH///w2es5v4/9/+3g4L/PQR++ZueXM/NnFlrgIfmweR6dCG5FuDwcizPyWGIXH2Y74Sh+JlWV4dBrbkyIosZr8V7J0GkqvI8zhJr7EQZnRQJlBT7sKO1FeL7YwPZrykZcWi0+vY02nVrTamYfO56M4Mox9STGBdkRVVlDmjUbHoXsxPnT4MKLhQaFHHezW5sCCkUqsFASWV4CHCPTYA5MW+Lu1edDw4kXD164turED0d08BC3+YLKlFOwvhsRoMBxxJbj1of7kdMkIPeC9M4NfJ0bX6vdUW9JPu25MJhNdunRhzZo16HQ6unbtGvTsmzZt2hAdHc2cOXNCxvPU5Txis9mwWCxBUxebzWYyMjJYvXo1ZWVl9ZL0DB48mDlz5vDtt98GJjIAjmsSg8Odc8455OfnEx0dHUgKqlOXYxgdHU3//v1ZtmwZy5cvD0kwlFJBg+NPlX79+hEXF8esWbM4++yzA13oqjgcDrxeb6Ob4fN4aJpGakI1X9MMeuiczuFnS0NqBH1SD3Wt05v1dL6oJZ0vOvT34v8Ntwfg8KftjT93Gcs6tAJNo3XRfmwmCwciY3jntCFc7l3BXSvrPhOmqVkENIvADEQdVh5V0wInkBZrhdjQ8UMnmsSHxkeSHvGntWrVitatWzN79mwcDgfp6ens3LmTTz75hLZt27Jx48b6bmKD9tDoSPqe7mXoLBclmo5lidFYNUVluIkWeeVUWq2BGUcMPkXrfBtrWsaiyl0oh4dOdhde/WFXzDSNXRYTuxIjuHP1Vixur//uELCreQK7mvv7fnfdvo1Ou3IpjogkrqKcNvl5FJrCAQ0HMWgoPPhf+5MXL2GU48GAhg4ncWgYMGLHh/7gjG1GXBhx4SV8VFf0z46Gl79FxUege3AE+rBqujJoGqSe+i+o4uTo1asXK1euZP369SF3GzRNo0ePHoEv4IfPwFWX88jKlSv55z//yZlnnkl6ejpWq5WNGzfy+eef07lzZzIyMk7FroYYN24c8+fP57HHHuP3338nIyODNWvWsH79emJiYo47iYiIiAg5ltWp67n4gQce4IYbbmDSpElceOGFdOjQAYfDwe+//05qampIN8FTISwsjMcee4z77ruPSy+9lBEjRtCiRQvKy8vJyclh4cKFPP/880169rZTzWUOo8ve3bz5zjsYSiLxouNAio63hgyi+f7jv0MpREMjSY/40/R6PS+99BJTp05l3rx52O122rRpw+TJk9myZYskPbUwpKWeyoctnPaSjU17PZhQOMx6oivdIb2GjV6FuaASh9vfN1/v8wUnPUBaQTGDN24lo7AEg8dLTKGNkvjDBtgqRXr+AVLKSuGA/y6NDx1hXjdF+kQ0rwHjYdMl+Lur6fCiQ4f/YaNOdDiIxkUERuzo8QBejOEewspnHppl7pXraay80me7zg7/Mnr4eJ7DyxYtWoRer6dHjx6B8rqcRzIzMxk6dCirVq1i/vz5eL1eUlJSuP766xkzZszJ3cGjiImJ4a233mLq1Kl88cUXaJpGz549ef311xk7dmzIRAAnWl3Pxc2bN2fOnDm89dZbLFu2jK+++oqoqCgyMzMZNWrUSW3r0fTr14933nmHd955h2+++Ybi4mKioqJIS0vjmmuuITMz89grEbXmMhr5vy8/pciREXhiWtx+ePiLBRiMNTwzTUh8aIQ01RhHjQvRhGUXemg9xU6LcgfhHkX0ER9RD7DabEQdTCou2ZPHH4mHZqMJdzi5fNUG4mx2NJ8iptRBTLmbLe2bURQfgd7rRad8dM/eQZfdufjQcGOiaoyNDi/hlGLGXU3r3BhxoacSPU68mgFPUjy6vDI0vJDZHMP3D6K1jK9m2cZn0C3BU5cueV1m9RF1V1JSwrBhw7jkkkt45JFH6rs5QgS5d/AyrluymAOGVPKTojG6PSTkl2OlnF9OS+GOVVceeyV/QRIfGh+50yNEA9Mq3sCOSWGMfM3Dfqcec4kdM4ce4Zl9MOHRKcXwfQfoUVRCkt1BTkQ4zYpL6blnPxrgDjOheX2UKEVCkZ3O63diNxtQcS6MRjdlOitfte3C6Tt3EuU69JwJH3rcmDHhCpqQABQ+dHgw48WAYfL5mB69sEmfROThc6KuHA4HFkvwRCPvvPMOwF96YL5ouCwOJ4XR0fyvX1fMyoXO58Pn1XPmkpWU6JvyGf7PkfjQ+MhfsxANUKskA+sejeXi/zpZ/LueqAoXOqXYHxuG02IErw+fTiN11x5Qis45e+ju9vjH7hz2LCCl1+ExGljRI53kwlLsYUZQioTKEoos/gHC4W5XyPZ96A9OU+05mPj4JyRw6yyE/3Yf+g4pIcs0RTI7j6irO++8k9TUVNq3b4/P5+PXX39lyZIldO3alSFDhtR384QIoTfZ+LVTJ0b99h3d9/yBXik2J7Xiuy79ySjIru/mNVgSHxofSXqEaMA+v9zMkmw9D3zoRrfDRm7qwblv9DpQij8S4kkrKsfg9uCDah9+WhFuYUfrNMIdDvQ+H2gahZbowD2cEksY8fbKoGX8008b8KHDhCMw5ifqpo5/mYRHiOMxaNAgvvrqKxYuXIjT6SQ5OZkxY8Ywfvz4P/28ICFOBs2naF+6jU57t7Ipog1OTLQs2Usvy284ZUiPaEIk6RGigRvUysDPD8WwZYOeIf+xsS/WPyFBtMNNuA+8B6d51nRatY/43JaWgtLryW6ZSodtubgNhqBOa5uSkum2dw8RbhegMOHCcPB5Oh70RFPqn8AgJRzDy9ee3J1tYDzHriJEkDFjxtTrZApC1FVBRDKttq5llbUXCeWVmIDdxkysJWU4dRHHXP6vSuJD43NinwwlhDhpsrpEMqHdobTGcPAhpvnRkTgsJv/zbo7g1TTsBjNmu50wu5PKCCs9d+2ky949aAfrV5pM/JSewcqWLTFTgQV7YPxQvikJ9c/LMM6/C8PeV8BsDNlGU+bVtKAfIYRoaoojIyj2xpJkqwx8KQx3u/E4o/AYffXatoZM4kPjI3d6hGhE/nZVDK8+VUFhuIWiMBMOg47cqEhM6c1IyyvEWmlHf1jyk2eNJGvbHjxhGsml5aAUa1KbE+Zx06KwAFdiNGaTIq68AuvuEoqJwd+RTeHCRObqazF0Sqi3/a1vHoljQogmzqHzUaG3AqVB5RFON3st1S8jJD40RpL0CNGIGI0aC0dr9P/Igc1qZnVqFJmFlZSbk1mWnsr2uHBO37abi1Zux+j0keSzszUljtiyCvAp0GkovYbOqeEY3omL3x8QWLc3v4JdQ/+LfVMJukgTGTPPIewvnPAIIcRfwRN/T6fgf0tCyj16DfvJfbSUEKeUJD1CNDJdOoVz5/s7eLMolgMRVtYlRqLXAZpGVKWDjgUl2BOsfNO6GQN7WZl6W3Ps5W5WT9vCxi/24FSKikGKia/2DlqvPjGcjN8a74NETwaPPHxOCNHEdeoWzTuJESSVONAf7M3mAxK8+/FpafXatoZM4kPjI0mPEI3QE0+0ov8buXy9eDdmHQy+JJk7VxoJc7hYkZ7K5sRYolwuvpgQg06vER5jYtAjnel7fztmzpzpf+5PNTO9iWBuOURCiL+AJW0yGbJ9OyafFpi184c2SYyYd1V9N63BkvjQ+EjSI0QjpOk0zr8lg/NvOVR27nA3D710gF+LjFytK2byHYkYzDJF7p/hlsGpQoi/gDfn9WP8hYo+uduJsNvYnBTP1QPjsGYl1nfTGiyJD42PJD1CNBGWcCNTH2le381oUtz13QAhhDgFNE3jtc9OZ+bM3ynHwN+uvwSj8a81W2ddSXxofGTKaiGEEEIIIUSTJnd6hBCiBpXSfUEIIUQ1JD40PpL0CCFEDewS04QQQlRD4kPjI0mPEELUwCVTkgohhKiGxIfGR5IeIYQQQgiB8qr6boIQJ40kPUI0AR6HlzmP/MYvO71kGVyMeTCT5B7x9d2sxk8u5Akh/gI+vPEn9qwpId6djNXp5L/PfcTodaMwR4XVd9MaLokPjY4kPUI0YpVuxawlTt76spg18e0gWoFRx1tzSvjAXEH3juH13cTGTQaqCiGauILddnI32emZvxurrRKTz4sj3MzX7f/DqL3X13fzGi6JD42OJD1CNFIHyrxc+1Ae4XY3eRFmLln2Ox69jh3J8Tgiw7hojoPIeMWGu63o9ceenV4phX2fHXO8Gb081FQIIf4SXr/2Z7LyD7DLEIuK9fcQsLqdtHAU1nPLhDixJOkRohGy233c+kwBsRUunC4nd6/+g5gKO7taNad9QTHGPXnEFpbgU4rLNqYz7aUsUiI0lMtLVLYHR3xwEnRgyT7WXT4fvdOFTw+pIzLo+NY5aH/1K1l/9f0XQjR5JaZwfE6FOuziWKXRTJnXXI+tagQkPjQ6kvQI0cj8sNnF9XPsnLbPAToNg8XC8tM6YnG6SKy0Y3W6SN5fQGV0OGga/bbs49/n7Se+sIzmheUklpmIcTjY9b/P2b/JgTuvgnDloIO9DLO+jEhvOWrGOorf/ZawxXcR1rdlfe+yEEKIkyQ/wopdb+TXzJY4zCZ8KKwVlfTZ6a7vpglxQknSI0Qj8tkmD68/v4vRe4vITYhDZzj0EXaYTZT6vCSWlVMaH01JuBU0jeiKCqIcLoxKo8JsoaxZOOXRFjJW5uMwGIk1GQm3O3GgJ9LrwY0VAKNLUTzoVdZHphJ3Vgbpb5yHKdZSX7teP+RCnhCiifO4Hfyve3t6b9lJuMMJgN1k5KPunRlXz21r0CQ+NDqS9AjRSHh9ilefycbrhXe6ZNKx3E6KwxVUp8JkwnXwlntMRSX742JwGaNJLSwmocSG26DDanPQenc+eq8PTYN4TzkWPBjwogs6i2uEe7ykFNtwfPEHjrmLcWlgvLwrpvevQ9Mde5xQ4ydRTQjRtFk9XpJKywh3OPHpNJROw+Jy0yGvuL6b1sBJfGhsJOkRopE4f1YlSxMTcYZbQKex16dCkh6bTscTndoB0KOklH7lFfiMBhwGAw6THpRCp6DcZMJSqdC8sBczYThJZ2/INnUoEthDmSsJD2ZMyoX7ww0Q9yHmaVedkv2uVxLThBBNXHFEBK3z92OPsOCxmADQvD4SbJXs+2AzqVe1q+cWNlASHxqdv8KlWiEavdX7PPy+zo7TbASd/0ybExFGntUUqOPQ61iaFINXp+HVaayMi2FVTKT/PY8Pj0GP22ykJDqM/KQIymNNVEYZ8Bg17JgpJDpkuz7Aio0EduHGGCh3v7aM0vh78N32Jni8J3fnhRBCnDStCgvxmrRAwgOg9Do0k56d13xZjy0T4sSSpEeIBs7rUwx+tZIDZuOh2WI08Jl1LGmRwA8tE1iSFsfXrZMpjbEGLZtjsWB0uNgZHYbSHbospXQaFeH+BMpp1aM0sGFlL0n4Dl6+cmMghzQAjLjRODSo1Y6V7UVtWf+ag9LU+07yEahH2hE/QgjRxHTZmcuu6IiQcgMKvc5TDy1qJCQ+NDrSvU2IBsrnU7w8t5R3ljow640YNI1Sox4MBjBqgQSoONzkvyUDoFTQOlLKbBTiIbHUEfyepuHVa0H/93k19qsk8onDhBs7FkDDgwEjHsqJRIcNM05i2YkBB24iKShIIKL3w+h+eRK8Cs3UlE4rEsmEEE3bfnMEHfP2oYzBiU9CZTHlkfKA65pJfGhs5E6PqLPp06fTq1cv9u4NHQMiTpxrny1k6VfFFOkMmL2KcLeXpApnUMIDBLq7Aegch+7GhHm9ZNrt/N48gS678tAphU4pNKVAKYyug5mSUvh04Lb6X3sxYCcM0IigDCMeKojAQQQVWKhAhwMjReEGVidmEKUrpXJlGeWG+7GZ78NpnID30bmoKfNRa3NPxaE6eeRKnhB1IvGh8cmJT2D0ml9JLSsIlFncTgZv34Ay2OuxZQ2cxIdGR5KeBmTlypX06tWLOXPm1FinV69e3HXXXSe9LYsWLWL69OknfTuiegUVXhYUG/i4ZTJ5kWGURVlo5XFxVn5BDQ9E8xFW4aTrvhK6VlRyRnEZY/IKiTcYGLFyC/rD7vJogN7jI7zS7Z/YwKOI1mz0rNhKc/ahwz9Gx4yDFuyigihchBFOGQacJHIAB5E4nFH0LtpMuM+BHj06vHgx4fMYUI9/Rd49P7CrxxuURd2N75s1UFqB8vmqaXtDJlFNNAwSH8TJsqNZNDuTkticlkF5RDgV4Vb0ekWsvZJmzoJjr+AvS+JDY9OU+qGIE2jRokXMmzePm2++OeS9G2+8keuuuw6TyVTNkuLPemGJg4cWuPGYTGDW49Q0nEqxKTaCoTl7CXe6qTAfmlQApdC7fRjLnGSH+Z+jU2DyYjDriHV76VJWEbKNyAoXkTYnDqMBDY0UTyFlJisOi542FTmYvB7ceo1Ybyk6FBacRFGGAyM6nCTgJM5TiJsovIQB/pne9DgxUEkOLdlHCxQ6tHIfmefPJoFCFAY84eGYlt2Pvps89FSIxkjiQ9PSdc9OFnY8DaXToXT+3tJ745LYmpyG1+k65vJCNBaS9Ig6MxgMGAzyp/Nn7SxVrMv3sXG/h7mr3OwuVzhLvRSbDCilgTm4G1tipRODUlz6WzYfdm2D0+ifghoFljJn0HWmCoOepXFxOKMtdNuYTbP84OctRFa4MLu9OA0G0GBjfHP2xcbj00OH4q10KdiG1eNDR/AYIQuOwHZ0KEyUYccM6NDwEE4JOny0YgfN2c922lJKFBXEEoUDIzbMFUX4uj+Iwv8QPIUB9DrISkZ7ZixUOGBAFlrLRNi2Dxwu6Jx+En4DtSAX74SoE4kPwZwOH3v2uEhJNWK16kPe93l8FG4sJTwlDF+UmT/yfbRL0BFtCT35FOQ5yV+Wxy6zhQSvg85aKXmmKLa4TeSXuPG0SaRduokfs90U7rBzgaWI/m1g9S6NvZ9tJ397CQvadyQh0kye3UPXzduI3FNMVFg4Hcr3khcTTV5CHPG2QjKKd4LmpMQawbizl6CsRjrn59OzNJey2Bh0TifrWrfDHmXigkSNZue3xPhLNv9zxdLhtBg6WRyE9UyhbLuNwvVFGNrF4jSaaJ4IYfuK0Lo0Qws7vsTYt6cEtb8cXffmaPp67LAk8aHRkTNTE/DHH38wY8YM1qxZQ2VlJampqVxwwQWMGzcuKPj89ttvzJ07l/Xr15OXl4der6dt27Zce+21DB06NFBvwoQJrF69GvB3l6jy6KOPctFFFzF9+nTefPNNvvjiC5o1awYQKJs7dy5fffUVX331FcXFxWRkZDBx4kQGDhwY1GaHw8G0adP49ttvsdlsZGZmctttt/H1118zb948Vq5ceTIPWb3y+hQ3fOVl9h/+sTVUevFfXvOBTofO7UWvwOPzQbgGBx8CujvKilfTaF1s4/SdB1jSKiWwTp03tNuYzuMjpdxOUUoi4S43UaU2vHod+UnxtNhrw6XzpzQekw7cFhIPVBCuyhhQshI9PryE4cV/50iHFw0FaPjQoTs4c4KGQsODDyNmbOjw4SQCF1EApLMf2IOFqn7hZqAUHSYUYWjY0eEBL7BxF+rifwImQI9KDUPbV+RfrHdb+PIRSI45wb+NY5CgJho5iQ/1Z8VyGzPfysdu92Eya1xzbQJnDIkKvJ+/oZjvbv2FyjwH6DT+1yGdDzpnEW6Cly8wcUNP/x19r1fxnye20vzlH3lnQBduX7yEzuUbMeAlQW/glTMv4vkh58EeDXQKMIDHyhu7y8n81s7j333FWTtz+Cm9M709eaBpxJuNfNWyI//6ZT6plfsCbaqw6ulSuSxw6tse1Zw53cYwYudevCY3KxNjKDAamDaoM5VhJlCK6WWV/N/Ypfx3cHd67dnJgMmfUOp2U6TT8Vt8M9ZltuZAogOfXofe6+XC9cvoW5qD6d2x6M/rVOvjqZTCNXEunuk/gU+htYrH8sVN6DqnnohfV91JfGh0JOlpgBwOByUlJbWqu3TpUu6//35atGjBmDFjiIqKYsOGDUyfPp0tW7bw7LPPBuouWrSInJwchg0bRmpqKqWlpcybN4/777+fJ598kuHDhwNwww03oJRizZo1PP7444Hlu3btesz2TJ48GYPBwJgxY3C73XzwwQfcd999fPLJJ4EACPDggw+ybNkyhgwZwumnn87evXu5//77g+o0Vf/5QzH7dwUGDWweAjdTvD6yKp2kOd1oQL5Rz+86Hd5w/9Uwm8nIF23TOG/HHrrmFfFTehLegwmR22LAXOEO2o4nzIDV4cJr0JPTugWaz4fS/HePKk17iHA4/DeSDjtxV2hRbDNnkuncjpNItINvelEYcVBJDA7SsFBGJPsADTcmvJgJoxiFhovII/ZYf1iipMOHFT3lQE0xwwWEw77KQ0W/boO/vw9v3lbn4/3nSFQTDYvEh8bBbvcx480DOBz+E7zLqZg9M5/uPaxER/u/ei15ZI0/4QHwKc78PYdVSQlsSYrj1i9cXNjOQFKExi+LSome8SuL2rfk7N+207l8M4aqsZdeD8989ynzOnZjY/O0Qw0w6ClMSeSO775lwM4c9kbFs655ZuDtKKeb+7/+mdRKW1C7rZVeKoglAn/vgDZle7hr/a8kuyyBOu91a+dPeAA0jeLocJ4aMYBWtkruWbgYs9ffNr3PR6eCvfzYuxu+g3dkvHo9X3QbSIdvc4m+7j0sux6v9Yyf3i9/x/PassBrlV2I85b/Erb0zlotf+JJfGhsJOlpgKZPn16rQaJOp5MnnniCzp0789prrwWu2l166aVkZmYyZcqUwOBX8Pe1vv3224PWceWVV3L11Vfz9ttvB4Ja3759mT9/PmvWrOH888+vU9tjYmKYMmUK2sFuWb169WLcuHF88skngW0vXbqUZcuWMXLkSP7+978Hlj1Vg3Dr2897lP9cqRR4D3Ufa+Zw09J5KHFJcntxVDjYEnlwSmoN1jWP57fkWGJtDnwlTrAaQa/hMurR6T0YvP51OyPNuK0mdpkNxB0oJn33AfReLwUJMRTGRhNe5gQ0vIbQk3a+IZVmzlIMh3VtU2jkmFtQYIwj0u0gwamhp6pLnYYPDQ/GgzOjhK5ToePQvNq6GkOFFqivCJln5efNNR5TIf4qJD40Dnt2uwIJTxWvF7J3OOnew4C70kPRptKQ5doWlLAlKQ6XF1bt9XJeloHsrXY6FBSzZmBXrv5lNUbcIcv127UjOOkB0Ok4fbd/Bs28yLjg95QizhY6M5sGVBAXSHoAeu/byc74rMDrA+FhIcuVh5nIzN4ZSHiqGJSPxPIydloOJU1Kp2NXbBLRe7NR2/LROtbuTo3v5+xqynJqtawQIElPgzRq1CiGDRtW7XsTJ04M/H/58uUUFhYyceJEbLbgqzUDBgxgypQpLF++PBDUwsIOnagcDgcOh/8KU+/evfn444+x2WxERIQ+oKwurrzyykBAA+jUqRNWq5WdO3cGypYsWQLANddcE7TswIEDadWqFdnZoSe2+lJUVER4eDhmsxkAm82GUorISP/dDJfLRXl5OfHx8YFl9u3bR2pqao2vMyxloCL843UOywXiPcHBAiDe7QG95o9EhoNXygw6Cjwm8Ckw+fuIR3pcXLhzD5EuL2sTY/glxd++DjsPkLVjT2B9KXlFpOUWHBqX41H4juhmHuGtxIcRhStQb11UJrusyYE6yfYSOpZ6MVOBhRIicOPFiJsodLjxYeDwFKZqRjjw3xtSgf+HUoF3jjge3VudlN/HUcmFPNHASHxoOPEBao4RKalWjEYNt/uwmTM1aNHCFDgHRWWEU5YTPNHMzlj/uUyvgy7J/nN+bIKX/JgoOuzN5/fUVDL2bg3c6amytlmL0Mb5FGuapXFG9nYSbEckWJpGoTWcFvaioNOcAszYgl6vSG1LymHzGcTanRREBCc+VqebnLhYPDodhsNm6fRqGoURR9z9V4qU0kJUjIWKeFOgb8Cxzt+6bs1DdtHbKQmlVODv6pTGCIkPjY4kPQ1Qy5Yt6dOnzzHrVZ38D+9icKTCwsLA/4uKinjttddYvHgxRUVFIXVPRFBLS0sLKYuOjqa09NAJd+/eveh0Olq0CD1Jp6enN6igFhcXfHXsyONjMpmCTp5AyMnyyNd3DIjh271evt+lIMwAFf4nXtsNenAFP/260qT3Rx3DEXc9rEYOn2Og1Gjg22YptCyvoN+BYpIrHcS5XJy2ZXfIPvkMwMHxOWaHF2UEr64qeaqghfNA4A4OKCr0lqCEByAvLIYM2z7ivQcC43t0eNHhxUUMCh8KPQrQ40ELjAFyolGJouqqn+PgVgj86x/ToyBCRyD2tkqGJ646Kb+Po6p2enAh6o/Eh4YTH+DoMeKqa+J5b04BXq//VHLpZXHEJxgB/zlowGPd+f625bgPxoDlGan8lpKAToN/DjOSFu0/7589ohmzF/bgwneX8epZp9Ppq520du0ITDQztf9ZrE5N918Iq3pum9eHpbCUD7qexpAd2+i2bw/t83LZlOyfFMah1zNrSDcemldCirM8cP414iAS/zTVZSYrBcbmvNWpM5fv2ElWqf+EfNkf23nztA54DP64YbU7uefrFXwyqCtv9uvLhJ9+Rq/89+u3xKdgtdmpsFj8B0Epztq0igR3JcbpV2NIPnS+Ptb5Wz+6G/oPu+D9bIO/INZK+OvBifQpjRESHxodSXoaMXXw2St33nknWVlZ1dZJTEwM1L399tvJzs7myiuvpGPHjkRERKDT6fjyyy+ZP38+vhPwDBWdrvqZVJRS1Zb/FZkNGt9dZWDFXh//y/Wxq1jPtl1uDtjMOLa7sXj8vwe3TmNHXA1Pwz78cFa4oMJNgdFIQVwMv0VHctuWbBKcLvTVnJT1PoXuYAcyj8FAabyFfrv+wKh8RHtsaIAbPflEk0gRlTpLyDr8K3KHTKCgxw140dDhPnh6MVCOgUIUGtrBOd58GAEdmt6CzuBBs+rQuqajXdAbKh0wrDNa/3awdKN/9rYhncEopyshakviQ/07c1g0PXqGk73DSYuWJhITjUHvN++fxFVLhrNvRQGRaVbOS43kwj0+uqfoSI89dKxMJh03/bsLO25txT3f5LBs6LXscZTS25fPrvAE4nwRPFOZi6tVEm06RvDDFjcFO2xcm7iLUe3cfN7mPDbNz8F+oJz/tUwkVoMyr5e+2ZtY0yqKJVl9uPrX9exOjKAkRs+ylpfh0+koCovk+uU/ctmajRQmR+ItqCDzwB46u+yct3YZn3bvjctiZLQqIf2uFly4fC0LOqWy8vIrOCPSQfTZGbCmhLjVRaisSFxRVtokeInb3wNdv0vQko4c/3l0mkGP5dMb8a7ehdpXhn5IW7Rw84n4VYm/CPkW0Yi1bOl/zklYWNgxr/xt3bqVLVu2MH78+JBnK3z22Wch9bWTeAUjNTUVn8/Hrl27aNWqVdB7ubm5J227Dc3pzXSc3kyH/2PoP3FXOq28v8jOM9+72BlrxV01HadSwVeVDn9tD7475NLrWRMbw5l5+ZTFRBBRWoGhKjlRiojyqm5rClcS9M/ditXrwYwdDXBhwI2ZOCrwYcbqdmPyunHpDwVsk9dFjKs8ZJ+quqb55w+qwIQNI+V4sOIlCvChTzZh+upOtJ5tjn2QBnU8dp2TSS7kiUZK4kPDEBtrILZnzV+1TJFG0s86dGeheVTNUzC37hxB686dOf2wsg4Hfw53dWc9YAESALgE4F7/RBMTg2p2A+CzKzbRvKSMx0eeh8XtIaOgGJdBURimw63TMWPRwKD6VS46soG3dKL7EUXN06JoftGRz2RL4c/Qn1ZNV776IPGh0anHCc7Fn9WvXz/i4uKYNWtWUPeAKg6Hg4oKf3/hqitsR15R27ZtG4sWLQpZtqp/d3Xr/bMGDx4MwPvvvx9UvnTp0gbXdeFUs5p13HRuOE+PNB9KeMA/7sd3MKVwetAXV6JVM011lQNmI2WAx6hnT0YyJbERhJe7SMi3Y3H4+4JrQOvdBZi8XjyYqCCKEqIpJZowDj33x4CiR/E2otz+v6UodwW9S9bhw4j3iOsmXswoNEwUE8k+TJTj00Wgf/YqLD/dhUW9jnH/y7VLeIQQx03ig6itlmUVoBTt9x/gyhVrGbw1m2Ebt3PZqvVUKvmaKJoOudPTiIWFhfHYY49x3333cemllzJixAhatGhBeXk5OTk5LFy4kOeff55evXrRqlUrWrduzezZs3E4HKSnp7Nz504++eQT2rZty8aNG4PW3aVLF/773//yzDPPMHDgQAwGA507d6Z589CBhHU1YMAA+vXrx6effkpJSUlgStJPPvmEzMxMtm7d+qe30dhdNsBK/IJyCsPMgX7QVLrRlzn8z/DRNFRBBXEmPXYUR87BszE5nm1JsYzO3kPHvEKUz0u4zY3eF/ylxsThd4k0dEDYwYeGHi7aU0nfwk0Hx94oItgDKOxEY8KFDjduLPgwoKMSbVRvPC2i0fVsi/6yXsf9ELr6J5fyROMk8UHUlgE3vyfGc3rObkyHXUyLtjspC7PWY8saOokPjY0kPY1cv379eOedd3jnnXf45ptvKC4uJioqirS0NK655hoyM/3z8uv1el566SWmTp3KvHnzsNvttGnThsmTJ7Nly5aQoHbuueeyefNmFixYwA8//IDP5+PRRx89IUFN0zSee+65wMPnfvrpJ9q2bcu//vUvPvroo6CZfP7Ksh+0ct2Mcr7erWFyeqiIshCmabiUQmkaJqWIrXARoxSVOh1FBj0uox6sBsxeRdsD5fweFcGAP7aj9/koSLSSnHdopiA9Xqw4grapABfGkHINN7qDExKYKcE/TbWRCPIBcFgSsOyfCjYnWvPYk3tgTiWJaaIRk/ggaqP7zo1UJKWg94S+Z/Y1zfFWJ4TEh0ZHU011BKFolK644go8Hg8ff/xxfTelwahwKlIfKkZTCmeMhWYHytlpNoKmkeb2km8yUmnQ++8GWQy0cDm4ccUfWN0HHxDncmMtq0ADzA4P4RVuYmx2YuwOorARfjDB8Sc8BsKpxIQ7MDOQ/7qfFwtl6HHgIRyFESt70eHzP4Mn7y20pJh6ODonl/aPyqDX6nG56ilEfZH4cHI8PvC/VMRlEVdQTHRZ8PTmJpzc8NvoempZwybxofGRzpqiXlQ9A+JwS5cuZfv27bWajvWvJNys8bdLIojQ4b/DE27kosJSwpViv8XkT3jA3w3O6SVrd2Eg4QHwmoy4zf7uZU6LgaL4MEzKiwaUE0E5YVRiIJcUdpJCDs3IIZXdJFJMFB7AjAMdPlxEUUIcUIkym/FltYCfnmqSCY8Qon5IfDi19sU1w6vXU5gQS0V4GArwaRom5SEhP3T6ciEaK+neJurFW2+9xebNm+nZsycRERFs2bKFL774gujoaMaNG1ffzWtwHhxk4tOVJppll7MyJYbcKCtjV23m7azWIXULzKHjZ7wGHVVDdWLK7IQ7qp7orYihmAhKKCAWMGDHcvCOjwsPZpqzAz1etpJFOTE0Zz++S4ein3tNyHaaHum/IMSpJvHh1IqscBNJOaVRkexrlozO60Xv9bJf8/G3N/rWd/MaMIkPjY0kPaJedO/enXXr1jFnzhxsNhvR0dGceeaZ3HrrrSQnJx97BX9BSyZF0PxvHvrm5vNLeiK/tkjyJzPe4B6qumrOw5VmC3aDEY/RgNtkJqGokhRXIUm+AiIpx4CLnqymiFgUGtGUspWOByefBhvhmHERxT6s/ZoROfuyU7HL9U9imhCnnMSHU8urC2NthJk2lXYMBj16t5vVcbE4dD7aDqjDw5z/aiQ+NDqS9Ih6MXDgQAYOHHjsiiLAqNf49d5Izn/MRVhhJWtS48HlC3pOjwYUxFrJD7eQWOEApbDr9bTK3R/oy6r5FHviY1jQvTtXL/ofrSocGHChx0cih57QrsNHBOXYdCYqW6bR8qXz0Z3VAS28sc7EJoRoDCQ+nFpxtgLMbsV7XfsFlV/620pCnwIkROMlSY8QjUh6ooH3HkngmmcL2F8CRZFWCDeCxweahtJr3DrvF6IdTnw6HR6dxo9dO5ATG805qzbh1ukojwnHaHJzeds8VhRlkbc9iiEHfg1MXABQiRWzzknqH7cR1i6OuPrb5folV/KEEE2cx+EmwuTBadJjdh18jpvm44Lt64Dh9du4hkziQ6MjSY8QjUz3Znp+fymZZxc6eWgp/gkMjP7JDCIcLiKcLjTAp8HGtFTyIy28/VILkqK74iiu5N3Zc/CFaXS9/np6Go0AeP6dieeBT9FXVlJhjaXyicvJurMnml7mOhFCiKasMDyCTwf1IC8mEoPbi6bAbdLzQa9+nFXfjRPiBJKkR4hG6sGhZv673cXqfQfv0ChF14JSdqWnYXS7USh2pUaz4P9iiYr2J0X6CCO+sNDLU4aJQzFMHApAzMEfgT+hFEKIJkxnNJIXEQmA5+AFNIDfUtPqq0mNg8SHRkcu4wrRiK26ycT3o+C87H3cumEH/Q4U49PryI+wMuzWdL78dzpRSeb6bqYQQogG6vrH2tN9z96Q8t47suuhNUKcPJL0CNHIndXZzJSJsSRFaXgMOlRqGP+Y2oYzRyShN8hH/E/RjvgRQogmptvgFAYc2EuP3XvQlMLidnPNryu5/8We9d20hk3iQ6Mj3duEaALa9Yxm8tvR9d0MIYQQjdCUDwfgcLp59bE5RJmdXP/uTRgPjvkUoqmQpEcIIWokl++EEH8Neh1EZXgA/THrCpD40PhI0iOEEDWRmCaEEKI6Eh8aHenwL4QQQgghhGjS5E6PEELURK7kCSGEqI7Eh0ZH7vQIIYQQQgghmjRJeoQQQgghhBBNmnRvE0KImsgTt4UQQlRH4kOjI0mPEELURGKaEEKI6kh8aHSke5sQQgghhBCiSZOkRwghhBBCCNGkSfc2IYSoiXRfEEIIUR2JD42OJD1CCFEjiWpCCCGqI/GhsZGkRwghaiIxTQghRHUkPjQ6MqZHCCGEEEII0aRJ0iOEEEIIIYRo0qR7mxBC1ES6LwghhKiOxIdGR+70CCGEEEIIIZo0SXqEEOJPmjx5MhEREfXdDCGEEA2QxIiGQbq3CSFETaT7ghBCiOpIfGh05E6PEEIIIYQQokmTpEcIIWqiacE/x2nDhg2ce+65hIeHEx0dzejRo9m5c2fg/RtvvJFBgwYFXhcUFKDT6ejdu3egzGazYTQa+eijj467HUIIIU6QExQfQGLEqSJJjxBC1EQ74uc47Nq1i8GDB1NYWMi7777L66+/zurVqznjjDMoLy8HYPDgwfz66684HA4AfvzxR8xmM2vWrAnU+emnn/B4PAwePPjP75cQQog/5wTEB5AYcSrJmB4haqCUCpxMmgq3243dbgegrKwMo9FYzy2qf5GRkWh/8ird0UyZMgW3282CBQuIi4sDoEePHnTs2JFZs2Zxxx13MHjwYJxOJ8uXL+eMM87gxx9/ZNSoUSxYsIBly5YxfPhwfvzxR7KyskhOTj5pbRVC1F5TixESH6onMaLpkKRHiBqUl5cTHR1d3804ae666676bkKDUFpaSlRUVLXvqfv+/ClyyZIlnHnmmYFgBtC+fXu6devG0qVLueOOO2jVqhVpaWn8+OOPgYB2yy23YLfbWbx4cSCgyRU8IRqOphwjJD4cUlOMOBHxASRGnEqS9AhRg8jISEpLS+u8nM1m44ILLuCrr75qkFNUNuT21UfbIiMjT+r6i4uL6d69e0h5cnIyRUVFgddVgaysrIx169YxePBgKioqmDt3Lk6nkxUrVjB+/PiT2lYhRO1FRkayZ8+eBns+PR4NOT4cjxOxPxIjmg5JeoSogaZpNd4BOBqdToderycqKqpBBo2G3L6G3LbjFRcXx4EDB0LK8/LyyMrKCrwePHgw99xzD4sWLSIhIYH27dtTUVHBgw8+yMKFC3E6nUEDWYUQ9asqRjSlc1ZTOwc3hv2RGHHqyEQGQghxEg0cOJAffviB4uLiQNnmzZtZv349AwcODJRVXbV78cUXA10UunfvTlhYGM888wwtWrQgIyPjVDdfCCHESSQx4tSROz1CCHECeL1e5s6dG1J+5513MnPmTM455xz+9re/4XA4+Pvf/07Lli257rrrAvXat29PUlISixcv5uWXXwZAr9czYMAAvvnmG6655ppTtStCCCFOMIkR9U+SHiFOMJPJxPjx4zGZTPXdlGo15PY15LYdi8Ph4LLLLgspnzNnDosXL+a+++7jmmuuQa/Xc/bZZ/Piiy+G9BUfPHgwc+fODRqMesYZZ/DNN9/IAFUhGqDGfM6qjuzPySMxov5pSilV340QQgghhBBCiJNFxvQIIYQQQgghmjRJeoQQQgghhBBNmozpEeIYfvzxR1577TVyc3NJSUnhuuuuY8SIEcdczmaz8eKLL7Jo0SI8Hg99+/blgQceICEhIajeunXrmDp1Klu2bCE2NpbRo0czbty4oCdAn3feeeTn54dsY9myZZjN5hrboJTinXfe4aOPPqKkpISsrCzuueceunTpElQvPz+f5557juXLl2MwGBg6dCh33313yBSfNR2LnJwcnnvuOdavX094eDjnn38+t9122zGf6H0i2zd58mTmzZsXso2XX36Z/v37H7UdQghRF16vl3fffZelS5eyY8cOlFJkZmZyyy230KNHj6C6vXr1Clk+Pj6eb7/99lQ195iO9xxe377//nu+/vprNm3aRFlZGS1btuSKK65gxIgRgRg6YcIEVq9eHbLs3LlzZbazvxhJeoQ4irVr13L//fdz8cUXc++99/Lrr7/yxBNPYLVaGTZs2FGXffjhh9mxYwcPP/wwJpOJadOmMWnSJGbPno3B4P/o7dq1izvuuIM+ffpw6623snXrVl599VX0ej3XXnstAGVlZRQWFhITE8MNN9xAcXEx//nPf+jXr98xB2e+8847TJ8+ndtvv53MzEw++ugjbr/9dt577z3S0tIA8Hg83H777QA8+eSTOBwOXnrpJf7+978zderUYx4LgGnTptGyZUuef/55Dhw4wJQpU3A4HDz44IOnrH0AzZs358knnwwqa9Wq1VHbIIQQdeV0Opk1axYXXngh48aNQ6fT8emnn3LLLbfw6quv0rt376D6V1xxBcOHDw+8bkjJRFlZGbfccstxncPr23vvvUdqaip33XUXsbGxLF++nH/+85/k5eUxYcKEQL1u3bpx1113BS2bmpp6ilsr6p0SQtRo4sSJ6vrrrw8qe+SRR9To0aOPuty6detUz5491c8//xwoy87OVr169VILFiwIlD355JPqwgsvVC6XK1D26quvqiFDhiin06mUUmrGjBmqV69e6vHHHw/U+fjjj9Xpp5+uDhw4UGMbHA6HGjx4sHr11VcDZS6XS1144YXq6aefDpR98803qlevXio7OztQ9vPPP6uePXuqDRs2HPNYDBs2TA0cOFCVlJTUa/seffRRddlll9W4PSGEOFE8Ho8qLS0NKbv00kvVXXfdFVTes2dPNXv27FPZvDqZMWPGcZ3DG4Li4uKQsieffFINHjxYeb1epZRS48ePV3feeeepbZhokGRMjxA1cLlcrFy5MuSOzjnnnEN2djZ79+6tcdmffvqJyMhI+vTpEyjLyMggKyuLZcuWBdUbMmRI0FW/c845h/LyctavXx+oYzKZgu7qnH322fh8Pn755Zca27B+/XoqKiqC2m80Ghk6dGhIGzIzM4Nu8/fp04fo6OhAvaMdi+LiYrp27Up0dHS9tU8IIU4lvV5PVFRUSFlmZma1XZEbsp9++onTTz+9zufwhiAmJiakrF27dlRUVGC32099g0SDJkmPEDXYvXs3Ho8npM9vVXepnJycGpfNyckhPT09aFxO1bJVy9ntdvLy8khPTw+qk5GRgaZpgXo5OTkYDAbmz59Pv379GDRoEH/729+IiYk5Zhuq1ndkG/bv34/D4Qhq6+E0TSM9PT2wjmMdiyOfJRAZGUlCQsIpa1+V3bt3c8YZZ9C3b1/GjBnDokWLaty+EEKcSB6Phw0bNlTbpXbWrFn06dOHIUOG8PDDD7N///56aGH1cnJyQs7DtTmHN1Rr164lKSmJ8PDwQNnq1asZOHAg/fv3r3GMj2j6ZEyPEDUoKysDQr/QV13dq3q/pmWPXK5qXVXLlZeXV7t+o9GIxWIJ1CsrK6NTp05cdtllpKSksGfPHmbMmEFJSclR7zaVlZVhMplCJjqIjIxEKUV5eTkWi4Xy8vJq2xoVFRXUhqMdiyOTuyP39WS3D/xX9zp27Ejr1q2x2WzMnTuX++67j2eeeeaY46+EEOLPmj17Nvn5+Vx99dVB5RdccAGDBg0iLi6O7du389Zbb3HjjTfywQcfhNwtqg+1iVeNxdq1a1mwYEHQ+J2ePXtywQUX0LJlS/Lz83n33Xe57bbbeOONN+jatWv9NVaccpL0iL8Um81GQUHBMes1b978FLSm9gYPHsx5550HQI8ePejbty/nnXce27Ztq+eWNRxXXXVV0OvBgwdzww03MH36dEl6hBDHVJf4cOREBL/88gvTp0/npptuokOHDkHvPfbYY4H/n3baaXTv3p0xY8bw6aefMm7cuBPTeEFeXh4PP/wwvXr14sorrwyU33zzzUH1Bg0axOWXX85bb73Fyy+/fKqbKeqRJD3iL+X7778Pmd2rOnPnzg1cgbPZbEHvVV35OtoVuqioKPLy8kLKy8vLA8tVXVk7cv1utxuHwxGoFxUVFVInISEBo9EYuFtUUxtcLhdOpzPobkp5eTmapgW2HxkZGbL+qv1MTk4O2teajoVS6qj7erLbVx2dTseZZ57Jyy+/jMPhwGKx1FhXCCHqEh8O7w62adMmHnzwQYYPH8748eOPuXxmZibp6els2rTpzzT3hKkuxsCxz+ENSXl5OZMmTSI6OprnnnsOna7m0RthYWEMHDiQH3744RS2UDQEkvSIv5SRI0cycuTIWtV1uVwYDAZycnLo169foLymsSiHy8jIYMWKFSilgrp+5eTk0LZtW8B/4k1OTg7pM52bm4tSKrD+jIyMkDo2mw2Xy3XUKaurls/NzSUrKyuoDSkpKYEkICMjI+SOkVKK3NzcwEQMaWlpRz0WRwbMqiumxzpGJ6p9QgjxZ9UlPlTZtWsXkyZNomvXrvzf//3fyWnYSVZTjDnWObyhcDgc3HXXXdhsNmbOnBnyfDkhqshEBkLUwGQy0atXr5CrQd999x2tWrWiWbNmNS7bv39/ysrKWLFiRaAsNzeXzZs3M2DAgKB6P/74Ix6PJ1C2YMECIiMj6datW6DOihUrgu7qfPrpp4C/q0RNunbtSnh4ON9//32gzOPxsHDhwpA2bN26lZ07dwbKVqxYQWlpaaDe0Y5FbGws69evD2rf999/j06no2/fvqekfdXx+Xx8//33tG7dWu7yCCFOuIKCAm6//XZSUlJ49tlnA89fO5bNmzeTm5tLx44dT3ILa6e6GFObc3hD4PF4ePjhh8nJyeGVV14hKSnpmMvY7XaWLFnSYI6/OHXkTo8QR3HTTTdx8803BwbDr1q1ivnz5/P0008H1evTpw8XXHAB//jHPwD/F/p+/frx+OOPc/fddwceTpqZmcnQoUMDy40dO5b58+fzyCOPcNlll7Ft2zbmzJkT9CTsmJgYvF4v119/PSNGjGDHjh189dVXGI3GoK4Ut956K/v27eOzzz4DwGw2c/311/PGG28QGxtL27Zt+eijjygtLWXMmDGB5YYNG8bMmTN54IEHmDhxIg6Hg6lTpzJw4EA6d+58zGPxf//3f0ybNo17772XG264gQMHDvDSSy9xySWXkJiYeErat2/fPh599FHOPfdcWrRoQVlZGR9//DEbN27kueee+zN/AkIIEcLhcDBp0iRKSkq499572b59e+A9o9FI+/btAZgzZw67d++mZ8+exMXFsW3bNmbOnElycnKd7yqdLJdeeikffvjhMc/hDdGzzz7LkiVLuOuuu6ioqGDDhg2B99q1a8fvv//O7NmzGTp0KM2aNQtMZFBYWMgzzzxTjy0X9UFT1XXGF0IELF68mNdee43c3FxSUlK47rrruPjii4Pq9OrViwsvvJDJkycHymw2Gy+++CILFy7E6/XSp08fHnjggZAgsm7dOqZMmcKWLVuIjY3lsssuY9y4cYFucRs2bOD5559ny5YteDweNE2jZcuWPPPMM2RmZgbWM2HCBPbt28eXX34ZKFNKMWvWLObOnUtxcTFZWVncc889ITPWHDhwgOeff57ly5ej1+sZOnQo99xzT0g3gZqORXZ2Ns8//zzr1q0jPDycCy64IChxO9ntKy0t5bHHHmPz5s0UFRVhNBrp0KED1113XVB3PCGEOBH27t3LiBEjqn0vNTU1cJ778ccfmTlzJrm5uVRUVBAbG0v//v257bbbSEhIOJVNPqranMMboosuuoh9+/ZV+94XX3yB1+vlueeeY8uWLZSWlhIWFkbXrl0ZP3580EU98dcgSY8QQgghhBCiSZMxPUIIIYQQQogmTZIeIYQQQgghRJMmSY8QQgghhBCiSZOkRwghhBBCCNGkSdIjhBBCCCGEaNIk6RFCCCGEEEI0aZL0CCGEEEIIIZo0SXqEEEIIIYQQTZokPaLBuu6669A0rb6bAcBvv/2GwWDgu+++C5QtWrQITdOYNWtW/TVMNAizZs1C0zQWLVp0XMvL31L11q5di06nY/HixfXdFNEASYwQjYXEiJOjrjFCkp5TbMeOHUyYMIH27dtjtVqJjY2lQ4cOjBs3joULFwbVzcjIoHPnzjWuq+qEX1BQUO37GzduRNM0NE1jyZIlNa6nqk7Vj8ViITMzk3vuuYeioqLj29Em5p577mHAgAGcffbZ9d2UUyInJ4fJkyezdu3a+m6KOEVKSkqYPHnycQfl43W0v7Xu3bszcuRI7r33XpRSp7Rd9UViROMkMUI0dU0hRhhOQvtEDVauXMkZZ5yB0Whk7NixdOrUCbvdztatW1mwYAGRkZEMHTr0hG3v7bffJjIykrCwMGbMmMGgQYNqrNu9e3fuvfdeAIqKivj666+ZMmUK3333HatWrcJkMp2wdjU2P//8M9999x2fffZZUPngwYOx2+0Yjcb6adhJlJOTw2OPPUZGRgbdu3ev7+aIU6CkpITHHnsMgCFDhpyy7R7rb+2uu+7ijDPO4Ouvv+aCCy44Ze2qDxIjGieJEd3ruzniFGgKMUKSnlPoscceo7KykrVr19KtW7eQ9/fv33/CtuV2u5kzZw6XXXYZ0dHRvPHGG7z88stERkZWW7958+aMGTMm8HrSpElcdNFFzJs3j88//5zLLrvshLWtsZk2bRoJCQmcf/75QeU6nQ6LxVJPrRLir2HQoEFkZGTw+uuvN/mkR2JE4yQxQoj6U5cYId3bTqGtW7cSHx9fbTADSElJOWHb+vLLLzlw4ADjxo3juuuuo6Kigg8//LBO6zj33HMB2LZtW411XnvtNTRN44svvgh5z+fzkZaWFpSZL1iwgCuuuILWrVsTFhZGTEwM55xzTq37Yw4ZMoSMjIyQ8pycHDRNY/LkyUHlSilee+01evbsidVqJSIigqFDh4Z0E6mJx+Phs88+Y9iwYSFX66rrY3t42bRp02jXrh0Wi4UuXbowb948ADZs2MDw4cOJiooiPj6eSZMm4Xa7q93PHTt2cPHFFxMdHU1UVBSjRo1ix44dQXV9Ph///Oc/GTx4MCkpKZhMJlq2bMmtt95KYWFhtfv18ccfM2TIEGJiYrBarbRr145JkybhcrmYNWtW4Gry9ddfH+jSUpsrOzk5OVx77bUkJydjNptp06YNjzzyCJWVlUH1Jk+ejKZpbN68mUceeYS0tDTMZjPdunXj66+/PuZ24FAf6R9++IHHH3+c9PR0wsLC6NOnD7/88gsAixcvZuDAgYSHh5OamsoTTzxR7bo+++wzBgwYQHh4OBEREQwYMIDPP/+82rpvvvkm7du3x2w207ZtW6ZOnVrjbfXS0lIefPBB2rZti9lsJjExkauuuirkd1hXtT3ORxvzoGka1113HeD/u23VqhXg/+Jd9Tuv+qwd/vn64IMP6Nq1KxaLhZYtWzJ58mQ8Hk/Qumv7Oa3N35qmaZx77rnMnz8fm81WxyPVuEiMkBgBEiNAYoTEiMnAiY8RcqfnFGrTpg2bN2/mk08+4ZJLLqnVMl6vt8b+2E6ns8bl3n77bVq1asWgQYPQNI0ePXowY8YMbrrpplq3d+vWrQAkJCTUWOfKK6/k7rvvZvbs2YwYMSLovR9++IE9e/YEukSA/w+4qKiIsWPHkpaWxp49e3jrrbc466yzWLhw4VG7VxyPa6+9lg8++IDRo0dz/fXX43Q6ee+99zj77LP55JNPQtp8pFWrVmGz2Tj99NPrtN1///vfFBcXc9NNN2GxWHj55ZcZNWoUH330EePHj+eqq65i5MiRLFiwgFdeeYWkpCT+/ve/B62joqKCIUOG0KdPH55++mm2bt3KtGnT+OWXX1izZk3gC5DL5eL555/n0ksv5eKLLyY8PJxff/2Vt99+m6VLl4Z0Pfnb3/7GU089RceOHbn77rtJTU1l+/btfPzxxzz++OMMHjyYRx55hKeeeooJEyYEfifJyclH3efc3FxOP/10SktLue2228jMzGTRokU8/fTTLFu2jB9++AGDIfiUM27cOIxGI/fddx8ul4upU6cycuRItmzZUu0JsToPPfQQXq+XO++8E5fLxQsvvMA555zD7NmzufHGG5kwYQLXXHMN//3vf/nHP/5Bq1atgq5YT5s2jYkTJ9K+fXv+8Y9/AP6/05EjRzJ9+nQmTJgQqDt16lTuvvtuunXrxlNPPUVlZSX/+te/SEpKCmlXaWkp/fv3Z+fOndxwww106tSJffv2MW3aNPr06cPKlStJT0+v1T7+2eN8LB06dGDKlCncfffdjBo1KnB+ioiICKr3xRdfsGPHDiZOnEhKSgpffPEFjz32GLm5ucycObPO+1Lbv7V+/foxffp0li5dyvDhw+u8ncZCYoTECIkREiMkRhxywmOEEqfMTz/9pIxGowJUZmamuv7669W0adPUH3/8UW399PR0BRzzJz8/P2i5PXv2KL1erx599NFA2dSpUxVQ7bYAdc4556j8/HyVn5+vtmzZol588UVlNBpVdHS0ysvLO+p+jR49WpnNZlVUVBRUPmbMGGUwGIKWt9lsIcvv379fxcfHq/POOy+ofNy4cerIP9EzzjhDpaenh6wjOztbAUH7/MknnyhATZ8+Paiu2+1WPXv2VBkZGcrn8x1132bMmKEA9fnnn4e8t3DhQgWomTNnhpQ1a9ZMlZSUBMrXrVunAKVpmvr444+D1nPaaaeplJSUkP0E1J133hlUXrVPN998c6DM5/OpysrKkPa99dZbClAffvhhoGz58uUKUEOHDlV2uz2ovs/nCxyP6vbtWK6++moFqK+++iqo/L777lOAeuuttwJljz76qALUBRdcEPQ7WLFihQLUQw89dMztzZw5UwGqR48eyul0Bso///xzBSiDwaB+/fXXQLnT6VQpKSmqb9++gbKioiIVHh6u2rRpo0pLSwPlpaWlqnXr1ioiIkIVFxcrpZQqLi5WVqtVdejQQVVUVATq7tq1S4WHhytALVy4MFA+adIkZbFY1Nq1a4PanZOToyIjI9W4ceMCZXU53nU5ztV9hqoAQW2o7jN05Hs6nU6tWrUqUO7z+dTIkSMVoH7++edAeV0+p7XZ9yVLlihA/etf/6qxTlMgMUJihMQIP4kREiOqnMgYId3bTqF+/fqxatUqxo0bR2lpKTNnzuS2226jY8eODB48uNrbmRkZGXz33XfV/pxzzjnVbmfWrFn4fD7Gjh0bKLvmmmswGo3MmDGj2mUWLFhAYmIiiYmJZGVlcc8999CxY0cWLFhQ7RWKw40bNw6n0xnUNcJms/Hpp58yfPjwoOXDw8OD6hQWFqLX6+nTpw/Lly8/6nbq6t133yUyMpKRI0dSUFAQ+CkpKeGiiy4iJycncKWyJvn5+QDExcXVadvXXXcd0dHRgdddu3YlKiqKZs2ahVzBHThwIPv376/2tuxDDz0U9HrUqFG0a9cuaMCspmmEhYUB/qu+JSUlFBQUcOaZZwIEHdf33nsPgKeffjqkr3nVbePj4fP5+OKLL+jRo0dIv/aHH34YnU7Hp59+GrLcnXfeGbTN3r17ExERcczfy+FuvfXWoKuUVVeC+vTpQ69evQLlJpOJ008/PWjd3333HRUVFUyaNImoqKhAeVRUFJMmTcJms/H9998D/s9IZWUlEydOxGq1BuqmpaVxzTXXBLVJKcV7773H4MGDad68edDfX3h4OH379mXBggW13scqx3ucT5Szzz6b0047LfBa0zQeeOABgJO63fj4eAAOHDhw0rbREEiMkBghMSKYxIi6kRhx9Bgh3dtOsS5dugT69+bm5rJ48WLeeustlixZwsUXXxxymzk8PJxhw4ZVu6533303pEwpxYwZM+jatSs+ny+or/WAAQOYM2cOTz/9dMitzT59+vDkk08CYDabSU9Pp2XLlrXap6qgNXv2bG655RbA3x+4oqIiKKgCbN++nb/97W98++23lJSUBL13op+3sHHjRsrLy496yz0vL4+srKwa369qk6rjdLmtW7cOKYuNjaVFixbVlgMUFhYG3SqOiYmptg9/hw4d+Oyzz6ioqAh8Qfjvf//LCy+8wJo1a0L6fhcXFwf+v3XrVjRNq3HMwPHKz8/HZrPRqVOnkPfi4uJITU2t9gtbdccpPj6+xn7m1TlyHVXHs6r/8ZHvHb7u7OxsgGrbXVVW1e6qf9u3bx9St2PHjkGv8/PzKSwsDHxRrI5OV/drTsd7nE+UDh06hJRV7fvJ3G7V56+hPJPlZJIYITGiunKQGFFFYkTNJEYc/RwhSU89Sk9PZ+zYsVx77bUMGjSIZcuWsWLFCgYOHHjc61y8eDHbt28HIDMzs9o68+bNY+TIkUFlCQkJNQbOYzEYDFx99dVMnTqVbdu20bZtW2bPnk1sbGxQf2ibzcbgwYOpqKjgrrvuokuXLkRGRqLT6Xj66af53//+d8xt1fQHfeQgOfB/CBITE3n//fdrXN/RnnEBBE5GdX0WhV6vr1M51D1oVvnkk0+44oorOP3003nppZdo0aIFFosFr9fL8OHD8fl8QfX/zNW6E62m41GXY3E8x/pkq2r/sGHDePDBB+utHXX5vDTk7VZ9/mr6ctBUSYyQGHE4iRGHSIw4Mf5qMUKSngZA0zT69OnDsmXL2LNnz59a14wZMzCbzcyePbvaqwQ333wzb7/9dkhA+7PGjRvH1KlTmT17NuPHj2fRokVMmDABs9kcqPPDDz+wd+9eZsyYwfXXXx+0/JEDNGsSFxfHqlWrQsqru4KQmZnJli1b6Nu3b8hgu9qqCnh1uZV+opSUlLB///6QK3kbN24kKSkpcAVvzpw5WCwWFi5cGHRLfdOmTSHrzMrK4ptvvmHdunVHHXhb14CXmJhIZGQkv//+e8h7xcXF7Nu3r0E+y6HqCuDvv//OWWedFfTeH3/8EVSn6t9NmzbVWLdKYmIiMTExlJWVHfcXxerU9ThXdbkpKioK6n5T3eelNr/zjRs3hpQdeZyqtlvbz2lttlt1N+JYX0CbKokREiOqIzHi5JMYcUhTiBEypucU+u6776rNYu12e6Dv5pG3QOuitLSUuXPncs4553D55ZczevTokJ8RI0bwzTffsG/fvuPeTnW6d+9O165deffdd5kzZw4+n49x48YF1am6qnLkFZoFCxbUuq92VlYW5eXlrFixIlDm8/mYMmVKSN2xY8fi8/l4+OGHq11XXl7eMbfXo0cPoqKiAtNbnmrPPPNM0OtPP/2UzZs3B30h0ev1aJoWdLVOKRXoinK4q6++GoBHHnkEl8sV8n7V76bqC0Btr17qdDouuugi1qxZw/z580P2wefzMWrUqFqt61Q6++yzCQ8P55VXXqG8vDxQXl5eziuvvEJERETgCetnn302YWFh/Pvf/w6a9nP37t0hV4p1Oh3XXHMNK1asYO7cudVu+3jGp9T1OFd1y6nqc17lhRdeCFl3bX7n3333HatXrw68Vkrx3HPPAQT9Tdblc1qb7f7yyy8YDAYGDBhQY52mQGKExIi6khhxckmMOKQpxAi503MK3X333RQWFjJixAi6dOmC1Wpl165dvP/++2zZsoWxY8fSpUuX417/Bx98gN1u59JLL62xzqWXXsqsWbN45513QgZA/lnjxo3j3nvv5dlnnyUrK4u+ffsGvT9w4EBSUlK49957ycnJIS0tjbVr1zJnzhy6dOnChg0bjrmNCRMm8MILLzBq1CjuvPNOTCYTc+fOrfaLQtUUpK+++iqrV6/mwgsvJCEhgd27d/Pzzz+zbdu2Y/Yx1ev1XHLJJXz22Wc4nc6gq5InW0JCAp988gl79+5lyJAhgelIk5OTg541MXr0aD7++GPOPPNMxo4di9vt5rPPPguZjx/g9NNP58EHH+TZZ5/ltNNO44orriAlJYXs7Gzmzp3LihUriImJoWPHjkRGRjJt2jSsVisxMTEkJSUFBr5W56mnnuK7775j5MiR3HbbbbRt25Yff/yRDz/8kMGDB4d8wWkIYmJieO6555g4cSJ9+vQJPJNg1qxZbNu2jenTpwcGG8fGxvLEE09w33330b9/f8aOHUtlZSWvv/46mZmZrFmzJmjd//znP1m2bBmXX345l19+OX379sVkMpGbm8vXX39Nz549g57fUVt1Oc5XXXUVjzzyCBMmTGDTpk3ExcUxf/78aqc4jo+Pp23btvznP/+hTZs2JCcnEx4ezkUXXRSo061bN84880wmTpxIamoqn3/+Od9//z3XXnst/fr1C9Sry+f0WH9rSinmz5/P8OHDj/tqfGMhMUJiRF1IjDj5JEYc0iRixFHndhMn1Lfffqtuu+021bVrVxUfH6/0er2Ki4tTQ4YMUW+//bbyer1B9dPT01WnTp1qXF/VVINV05H26tVLGQyGkGlBD+dwOFRkZKTKysoKlHFwWsg/a//+/cpgMChAPfnkk9XWWbdunTr33HNVTEyMioiIUGeccYb68ccfq502saapFL/66ivVrVs3ZTKZVGpqqnrggQfUpk2bapxKcfbs2WrgwIEqMjJSmc1mlZ6erkaNGqX+85//1Gq/qqbwnDt3blD50aYjrW5qxfT0dHXGGWeElFdNzZmdnR0oq5rOcfv27WrEiBEqMjJSRUREqBEjRqitW7eGrOONN95QHTp0UGazWaWkpKjx48erwsLCkCknq7z//vuqf//+KiIiQlmtVtWuXTt15513Bk3r+dVXX6kePXoos9msgGrbfqQdO3aoMWPGqMTERGU0GlWrVq3Uww8/HDR9Z037fKzjdKSq6UgPnwK0Sk37XdPf1CeffKL69eunrFarslqtql+/furTTz+tdruvv/66ysrKUiaTSbVp00ZNmTIlMG3tkW2pqKhQjz/+uOrcubOyWCwqIiJCtW/fXt10003ql19+CdSr6/SvtT3OSin1yy+/qP79+yuz2azi4+PV+PHjVXFxcbXHaPny5ap///7KarUqIDCl6OHTiL7//vuqS5cuymQyqbS0NPV///d/yuVyhWy3Lp/To/2tLVq0SAFq3rx5tTo2jZnECIkREiNq3udjHacjSYyQGHEkTanjHBknxF/I8OHDqaioYMmSJadke0OGDCEnJ4ecnJxTsj0hjiYnJ4dWrVrx6KOPhjzR/mQbNWoUu3bt4tdff20wg6uFOJLECPFX1lhihIzpEaIWXnjhBX7++efjmjdfCHF81qxZw+eff84LL7wgCY9o0CRGCHHq1TVGyJgeIWqhU6dOJ30KRyFEsB49eoRMpytEQyQxQohTr64xQu70CCGEEEIIIZo0GdMjhBBCCCGEaNLkTo8QQgghhBCiSZOkRwghhBBCCNGkSdIjhBBCCCGEaNIk6RFCCCGEEEI0aZL0CCGEEEIIIZo0SXqEEEIIIYQQTZokPUIIIYQQQogmTZIeIYQQQgghRJMmSY8QQgghhBCiSft/QoZbGVYWc8QAAAAASUVORK5CYII=\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "#introducing discount scheme and significant price drop after using energy efficient newer gadgets"
      ],
      "metadata": {
        "id": "N7tFPoBL8HOO"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "from scipy.interpolate import make_interp_spline\n",
        "from sklearn.ensemble import RandomForestRegressor"
      ],
      "metadata": {
        "id": "rOVSx31sG-VB"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Simulated historical electricity prices in Norway (Hourly data)\n",
        "np.random.seed(42)\n",
        "hours_in_day = 24\n",
        "days_of_data = 30  # Simulating 30 days of historical data\n",
        "historical_prices = np.random.uniform(low=0.1, high=0.3, size=(days_of_data, hours_in_day))\n"
      ],
      "metadata": {
        "id": "t6qGUDaKHAeA"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Peak hours: 7 AM to 10 AM and 5 PM to 10 PM\n",
        "peak_hours = np.array([7, 8, 9, 17, 18, 19, 20, 21, 22])\n",
        "non_peak_hours = np.setdiff1d(np.arange(hours_in_day), peak_hours)\n",
        "\n"
      ],
      "metadata": {
        "id": "1OsFXvNJHDvF"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Adjust prices: Higher prices during peak hours, lower prices during non-peak hours\n",
        "for day in range(days_of_data):\n",
        "    historical_prices[day, peak_hours] += np.random.uniform(0.1, 0.2, size=len(peak_hours))  # Higher prices during peak\n",
        "    historical_prices[day, non_peak_hours] += np.random.uniform(0.0, 0.1, size=len(non_peak_hours))  # Lower prices non-peak\n",
        "\n",
        "# Flatten the historical prices for forecasting\n",
        "historical_prices_flattened = historical_prices.flatten()\n"
      ],
      "metadata": {
        "id": "TnRrdJ6OHHL7"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Train RandomForestRegressor for forecasting\n",
        "def train_forecast_model(historical_prices_flattened):\n",
        "    lag = 24\n",
        "    X, y = [], []\n",
        "    for i in range(len(historical_prices_flattened) - lag):\n",
        "        X.append(historical_prices_flattened[i:i + lag])\n",
        "        y.append(historical_prices_flattened[i + lag])\n",
        "    X, y = np.array(X), np.array(y)\n",
        "\n",
        "    model = RandomForestRegressor(n_estimators=100, random_state=42)\n",
        "    model.fit(X, y)\n",
        "    return model\n"
      ],
      "metadata": {
        "id": "nD4AkDMSHQxy"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Forecast electricity prices for next 24 hours based on the model\n",
        "def forecast_prices(model, historical_prices_flattened):\n",
        "    lag = 24\n",
        "    current_input = historical_prices_flattened[-lag:]  # Use last 24 hours as input\n",
        "    predicted_prices = []\n",
        "\n",
        "    for _ in range(24):  # Predict for the next 24 hours\n",
        "        next_pred = model.predict(current_input.reshape(1, -1))\n",
        "        predicted_prices.append(next_pred[0])\n",
        "        current_input = np.roll(current_input, -1)\n",
        "        current_input[-1] = next_pred  # Update input\n",
        "\n",
        "    return np.array(predicted_prices)"
      ],
      "metadata": {
        "id": "CdxUFtINHUYK"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Simulate noisy zonal consumption data and train model\n",
        "model = train_forecast_model(historical_prices_flattened)\n"
      ],
      "metadata": {
        "id": "o5gcn1SZHY2k"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Forecasted prices for old and new washing machine scenarios\n",
        "predicted_prices_old = forecast_prices(model, historical_prices_flattened)  # Old prices (higher)\n",
        "predicted_prices_new = predicted_prices_old * np.random.uniform(0.7, 0.9, size=(24,))  # New prices (lower due to efficient devices)"
      ],
      "metadata": {
        "id": "PGzAvMsLHaU1"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "#Plot the curve\n",
        "\n"
      ],
      "metadata": {
        "id": "nXV4upygHlkW"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "\n",
        "# Smooth the curves using spline interpolation\n",
        "hours_new = np.linspace(0, 23, 300)  # Create more points for smooth curve\n",
        "splined_prices_old = make_interp_spline(np.arange(24), predicted_prices_old, k=3)(hours_new)\n",
        "splined_prices_new = make_interp_spline(np.arange(24), predicted_prices_new, k=3)(hours_new)\n",
        "\n",
        "# Plot the smooth curves\n",
        "plt.figure(figsize=(12, 6))\n",
        "\n",
        "# Plot the old washing machine scenario\n",
        "plt.plot(hours_new, splined_prices_old, label='Old Washing Machines (Smoothed)', color='red', linewidth=2)\n",
        "plt.scatter(peak_hours, predicted_prices_old[peak_hours], color='darkred', s=80, label='Peak Hours (Old)')\n",
        "\n",
        "# Plot the new washing machine scenario\n",
        "plt.plot(hours_new, splined_prices_new, label='New Washing Machines (Smoothed)', color='blue', linewidth=2)\n",
        "plt.scatter(peak_hours, predicted_prices_new[peak_hours], color='darkblue', s=80, label='Peak Hours (New)')\n",
        "\n",
        "# Add vertical lines for peak hours\n",
        "plt.axvline(x=7, color='red', linestyle='--', label='Start of Morning Peak Hours', linewidth=1.5)\n",
        "plt.axvline(x=10, color='green', linestyle='--', label='End of Morning Peak Hours', linewidth=1.5)\n",
        "plt.axvline(x=17, color='red', linestyle='--', label='Start of Evening Peak Hours', linewidth=1.5)\n",
        "plt.axvline(x=22, color='green', linestyle='--', label='End of Evening Peak Hours', linewidth=1.5)\n",
        "\n",
        "# Customize the plot\n",
        "plt.title('Significant Electricity Prices drop for Next 24 Hours (after introducing discount scheme)', fontsize=16)\n",
        "plt.xlabel('Hour of the Day', fontsize=12)\n",
        "plt.ylabel('Predicted Electricity Price', fontsize=12)\n",
        "plt.grid(True, linestyle='--', alpha=0.6)\n",
        "plt.legend(fontsize=10, loc='upper right')\n",
        "\n",
        "# Adjust the legend position to avoid blocking the plot\n",
        "plt.legend(fontsize=10, loc='upper left', bbox_to_anchor=(1, 1), frameon=False)\n",
        "\n",
        "# Show the plot\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "Gr2Zs8vf3fvF",
        "outputId": "b5aa5875-0940-4a40-e8c5-d04887f803a2"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stderr",
          "text": [
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n",
            "<ipython-input-51-5c17c34c7c02>:47: DeprecationWarning: Conversion of an array with ndim > 0 to a scalar is deprecated, and will error in future. Ensure you extract a single element from your array before performing this operation. (Deprecated NumPy 1.25.)\n",
            "  current_input[-1] = next_pred  # Update input\n"
          ]
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x600 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "#Multiple Query upperbound of Privacy"
      ],
      "metadata": {
        "id": "milpxQ4tPH_a"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "\n",
        "\n",
        "# Number of queries (n)\n",
        "n = 10\n",
        "\n",
        "# Generate random privacy budgets between 0 and 6.73\n",
        "np.random.seed(42)\n",
        "privacy_budgets_adjusted = np.random.uniform(0, 6.73, n)\n",
        "\n",
        "# Define the total privacy leakage using the sum of adjusted privacy budgets\n",
        "total_privacy_leakage = np.cumsum(privacy_budgets_adjusted)  # Summing epsilon budgets\n",
        "\n",
        "# Define the iterations (queries)\n",
        "iterations = np.arange(1, n + 1)\n",
        "\n",
        "# Define a utility function that increases with epsilon (accuracy increases with less noise)\n",
        "def utility(accuracy):\n",
        "    return 1 / (1 + np.exp(-accuracy + 3))  # Sigmoid-like increase in accuracy\n",
        "\n",
        "# Calculate utility for each query's privacy budget\n",
        "utilities = [utility(eps) for eps in privacy_budgets_adjusted]\n",
        "\n",
        "# Plot the results\n",
        "plt.figure(figsize=(10, 6))\n",
        "\n",
        "# Plot Total Privacy Leakage as per the constraint\n",
        "plt.plot(iterations, total_privacy_leakage, label=\"Total Privacy Leakage\", marker='o', linestyle='--')\n",
        "\n",
        "# Plot Utility (Accuracy) with sigmoid increase and constant behavior\n",
        "plt.plot(iterations, utilities, label=\"Utility (Accuracy)\", marker='x', color='g')\n",
        "\n",
        "# Highlight the threshold at 6.73\n",
        "plt.axhline(y=6.73, color='r', linestyle='-', label='Upper Bound on Privacy (6.73)')\n",
        "\n",
        "# Add labels and title\n",
        "plt.title('Total Privacy Leakage and Utility (Accuracy) Over Queries')\n",
        "plt.xlabel('Query Iterations')\n",
        "plt.ylabel('Value')\n",
        "plt.legend(title=\"Metrics\")\n",
        "plt.grid(True)\n",
        "\n",
        "# Show the plot\n",
        "plt.show()\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 564
        },
        "id": "AvnYsTTDO9to",
        "outputId": "7dc09fae-1fcc-4245-acd8-57c77860a0cf"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1000x600 with 1 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "#specific Query Utility is more than General Query"
      ],
      "metadata": {
        "id": "lOs7K-MpUIy-"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Example privacy budgets (epsilon values)\n",
        "epsilon_specific = 5.0  # Specific query privacy budget (example)\n",
        "epsilon_general = 2.0   # General query privacy budget (example)\n",
        "\n",
        "# Define the utility function based on epsilon\n",
        "def utility(epsilon):\n",
        "    return 1 - (1 / (1 + epsilon))  # Accuracy increases as epsilon increases\n",
        "\n",
        "# Calculate utility for both specific and general queries\n",
        "utility_specific = utility(epsilon_specific)\n",
        "utility_general = utility(epsilon_general)\n",
        "\n",
        "# Simulated data for true consumption and noisy queries\n",
        "days = np.arange(1, 31)  # 30 days\n",
        "\n",
        "# Simulated energy consumption (kWh)\n",
        "true_consumption = np.random.uniform(15, 35, size=30)\n",
        "\n",
        "# Noisy consumption data based on specific and general queries\n",
        "noisy_specific = true_consumption + np.random.laplace(0, 1.0/epsilon_specific, size=30)\n",
        "noisy_general = true_consumption + np.random.laplace(0, 1.0/epsilon_general, size=30)\n",
        "\n",
        "# Plot the comparison\n",
        "plt.figure(figsize=(12, 6))\n",
        "\n",
        "# Plot for Specific Query\n",
        "plt.subplot(1, 2, 1)\n",
        "plt.plot(days, true_consumption, label='True Consumption (Total)', color='b')\n",
        "plt.plot(days, noisy_specific, label=f'Noisy Specific Query\\n(Utility: {utility_specific:.2f})', linestyle='--', color='r')\n",
        "plt.title(f\"Specific Query (Utility: {utility_specific:.2f})\")\n",
        "plt.xlabel(\"Days\")\n",
        "plt.ylabel(\"Energy Consumption (kWh)\")\n",
        "\n",
        "# Plot for General Query\n",
        "plt.subplot(1, 2, 2)\n",
        "plt.plot(days, true_consumption, label='True Consumption (Total)', color='b')\n",
        "plt.plot(days, noisy_general, label=f'Noisy General Query\\n(Utility: {utility_general:.2f})', linestyle='--', color='g')\n",
        "plt.title(f\"General Query (Utility: {utility_general:.2f})\")\n",
        "plt.xlabel(\"Days\")\n",
        "plt.ylabel(\"Energy Consumption (kWh)\")\n",
        "\n",
        "# Create a combined legend box closer to the subplots\n",
        "plt.figlegend(loc='center right', bbox_to_anchor=(1.05, 0.5), title=\"Legend\", frameon=False)\n",
        "\n",
        "# Add a common title\n",
        "plt.suptitle('Comparison of Specific and General Queries with Utility Scores')\n",
        "\n",
        "# Adjust layout to fit titles and legends\n",
        "plt.tight_layout(rect=[0, 0.03, 0.85, 0.95])\n",
        "\n",
        "# Show the plot\n",
        "plt.show()\n"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 591
        },
        "id": "r4sMnhhBQnrd",
        "outputId": "f7e65820-9cbb-4e96-fdb8-bfad61971283"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<Figure size 1200x600 with 2 Axes>"
            ],
            "image/png": "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\n"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "#24-hour consumption based on specific query local analysis"
      ],
      "metadata": {
        "id": "7gd8nhR7wZgz"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Simulate 24-hour consumption data (in kWh) for washing machines (WM) and coolers (C) for Households 2 and 4\n",
        "hours = np.arange(24)\n",
        "\n",
        "# Base consumption values for Household 2 and 4 (randomly generated data)\n",
        "consumption_household2_WM = np.random.uniform(0.5, 1.5, size=24)\n",
        "consumption_household4_WM = np.random.uniform(0.7, 1.7, size=24)\n",
        "consumption_household2_C = np.random.uniform(0.8, 2.0, size=24)\n",
        "consumption_household4_C = np.random.uniform(0.9, 2.2, size=24)\n",
        "\n",
        "# Aggregate total consumption for both households\n",
        "total_consumption_WM = consumption_household2_WM + consumption_household4_WM\n",
        "total_consumption_C = consumption_household2_C + consumption_household4_C\n",
        "\n",
        "# Apply percentage reduction after price drop\n",
        "percentage_reduction_WM = 0.10  # 10% reduction for WM\n",
        "percentage_reduction_C = 0.12   # 12% reduction for C\n",
        "\n",
        "total_consumption_after_WM = total_consumption_WM * (1 - percentage_reduction_WM)\n",
        "total_consumption_after_C = total_consumption_C * (1 - percentage_reduction_C)\n",
        "\n",
        "# Apply differential privacy noise using Laplace mechanism\n",
        "epsilon = 0.8  # Privacy budget\n",
        "def apply_laplace_noise(value, epsilon):\n",
        "    noise = np.random.laplace(0, 1 / epsilon, size=24)\n",
        "    return value + noise\n",
        "\n",
        "noisy_consumption_WM = apply_laplace_noise(total_consumption_after_WM, epsilon)\n",
        "noisy_consumption_C = apply_laplace_noise(total_consumption_after_C, epsilon)\n",
        "\n",
        "# Plot the results\n",
        "plt.figure(figsize=(12, 8))\n",
        "\n",
        "# Plot for washing machines (WM)\n",
        "plt.subplot(2, 1, 1)\n",
        "plt.plot(hours, total_consumption_after_WM, label='Original WM Consumption', color='blue', linewidth=2)\n",
        "plt.plot(hours, noisy_consumption_WM, label='Noisy WM Consumption', color='orange', linestyle='--', linewidth=2)\n",
        "plt.fill_between(hours, total_consumption_after_WM, noisy_consumption_WM, color='orange', alpha=0.2)\n",
        "plt.title('24-Hour Energy Consumption for Washing Machines (WM)')\n",
        "plt.xlabel('Hour of Day')\n",
        "plt.ylabel('Energy Consumption (kWh)')\n",
        "plt.grid(True)\n",
        "plt.legend()\n",
        "\n",
        "# Plot for coolers (C)\n",
        "plt.subplot(2, 1, 2)\n",
        "plt.plot(hours, total_consumption_after_C, label='Original Cooler Consumption', color='green', linewidth=2)\n",
        "plt.plot(hours, noisy_consumption_C, label='Noisy Cooler Consumption', color='red', linestyle='--', linewidth=2)\n",
        "plt.fill_between(hours, total_consumption_after_C, noisy_consumption_C, color='red', alpha=0.2)\n",
        "plt.title('24-Hour Energy Consumption for Coolers (C)')\n",
        "plt.xlabel('Hour of Day')\n",
        "plt.ylabel('Energy Consumption (kWh)')\n",
        "plt.grid(True)\n",
        "plt.legend()\n",
        "\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ],
      "metadata": {
        "id": "UZfv6G7bwXkd"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "#Specific Query-based local analysis in detail"
      ],
      "metadata": {
        "id": "9BY0z0aExFnQ"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Simulate 24-hour consumption data (in kWh) for Household 1 and Household 4\n",
        "hours = np.arange(1, 25)\n",
        "consumption_household1_WM = np.random.uniform(0.5, 1.5, size=24)\n",
        "consumption_household4_WM = np.random.uniform(0.7, 1.7, size=24)\n",
        "consumption_household1_C = np.random.uniform(0.8, 2.0, size=24)\n",
        "consumption_household4_C = np.random.uniform(0.9, 2.2, size=24)\n",
        "\n",
        "# Total hourly consumption for Household 1 and Household 4\n",
        "hourly_consumption_H1 = consumption_household1_WM + consumption_household1_C\n",
        "hourly_consumption_H4 = consumption_household4_WM + consumption_household4_C\n",
        "\n",
        "# Aggregated hourly consumption for Household 1 + Household 4\n",
        "aggregated_hourly_consumption = hourly_consumption_H1 + hourly_consumption_H4\n",
        "\n",
        "# Apply price reduction to simulate the electricity bill per hour (with price drop)\n",
        "base_rate = 0.15\n",
        "price_reduction = 0.15  # 15% price reduction\n",
        "new_rate = base_rate * (1 - price_reduction)\n",
        "\n",
        "# Apply additional 20% discount for Household 4 due to new washing machine purchase\n",
        "extra_discount_H4 = 0.20\n",
        "\n",
        "# Hourly electricity cost before price drop\n",
        "hourly_cost_before = aggregated_hourly_consumption * base_rate\n",
        "\n",
        "# Hourly electricity cost after price drop and discount for Household 4\n",
        "hourly_cost_H1_after = hourly_consumption_H1 * new_rate\n",
        "hourly_cost_H4_after = hourly_consumption_H4 * new_rate * (1 - extra_discount_H4)\n",
        "\n",
        "# Aggregated hourly cost after price drop\n",
        "hourly_cost_after = hourly_cost_H1_after + hourly_cost_H4_after\n",
        "\n",
        "# Plot the hourly consumption and cost\n",
        "fig, ax1 = plt.subplots(figsize=(12, 6))\n",
        "\n",
        "ax1.plot(hours, hourly_consumption_H1, label=\"Household 1 Consumption\", linestyle='--', marker='o', color='blue')\n",
        "ax1.plot(hours, hourly_consumption_H4, label=\"Household 4 Consumption\", linestyle='--', marker='o', color='green')\n",
        "ax1.plot(hours, aggregated_hourly_consumption, label=\"Aggregated Consumption (H1 + H4)\", linestyle='-', marker='x', color='purple')\n",
        "\n",
        "ax1.set_xlabel('Hour of the Day')\n",
        "ax1.set_ylabel('Electricity Consumption (kWh)')\n",
        "ax1.set_title('Hourly Electricity Consumption for Household 1 and 4 (Aggregated)')\n",
        "ax1.grid(True)\n",
        "ax1.legend(loc='upper left')\n",
        "\n",
        "# Create a secondary y-axis to show the hourly electricity cost\n",
        "ax2 = ax1.twinx()\n",
        "ax2.plot(hours, hourly_cost_before, label=\"Cost Before Price Drop\", linestyle='-', marker='s', color='red')\n",
        "ax2.plot(hours, hourly_cost_after, label=\"Cost After Price Drop\", linestyle='-', marker='d', color='orange')\n",
        "ax2.set_ylabel('Electricity Cost (USD)')\n",
        "\n",
        "# Add legends and title\n",
        "fig.legend(loc=\"upper right\", bbox_to_anchor=(1,1), bbox_transform=ax1.transAxes)\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ],
      "metadata": {
        "id": "Lg_D8fYiwkXn"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "source": [
        "#Specific Query based Zonal report"
      ],
      "metadata": {
        "id": "yD0km3JRxfBA"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "import matplotlib.ticker as mtick\n",
        "\n",
        "# Use a good-looking plot style\n",
        "plt.style.use('seaborn-darkgrid')\n",
        "\n",
        "# Simulate daily consumption data for Household 1 and Household 4 for 30 days (in kWh)\n",
        "days = np.arange(1, 31)\n",
        "daily_consumption_H1 = np.random.uniform(20, 30, size=30)  # Household 1 daily consumption\n",
        "daily_consumption_H4 = np.random.uniform(25, 35, size=30)  # Household 4 daily consumption\n",
        "\n",
        "# Aggregated daily consumption for Household 1 + Household 4\n",
        "aggregated_daily_consumption = daily_consumption_H1 + daily_consumption_H4\n",
        "\n",
        "# Apply base rate and price reduction\n",
        "base_rate = 0.15  # USD/kWh\n",
        "price_reduction = 0.15  # 15% price reduction\n",
        "new_rate = base_rate * (1 - price_reduction)\n",
        "\n",
        "# Apply additional 20% discount for Household 4 due to new washing machine purchase\n",
        "extra_discount_H4 = 0.20\n",
        "\n",
        "# Daily electricity cost before price drop\n",
        "daily_cost_before = aggregated_daily_consumption * base_rate\n",
        "\n",
        "# Daily electricity cost after price drop and discount for Household 4\n",
        "daily_cost_H1_after = daily_consumption_H1 * new_rate\n",
        "daily_cost_H4_after = daily_consumption_H4 * new_rate * (1 - extra_discount_H4)\n",
        "\n",
        "# Aggregated daily cost after price drop\n",
        "daily_cost_after = daily_cost_H1_after + daily_cost_H4_after\n",
        "\n",
        "# Calculate percentage drop in total bill per day\n",
        "percentage_drop = ((daily_cost_before - daily_cost_after) / daily_cost_before) * 100\n",
        "\n",
        "# Create the figure and axis\n",
        "fig, ax = plt.subplots(figsize=(12, 6))\n",
        "\n",
        "# Plot the percentage of total bill price drop for 30 days\n",
        "ax.plot(days, percentage_drop, linestyle='-', marker='o', color='#1f77b4', markersize=8, linewidth=2, label='Percentage Price Drop (H1 + H4)')\n",
        "\n",
        "# Add title and labels\n",
        "ax.set_title('Daily Percentage of Total Bill Price Drop for households within 30 km (30 Days)', fontsize=14, pad=15)\n",
        "ax.set_xlabel('Day', fontsize=12, labelpad=10)\n",
        "ax.set_ylabel('Percentage Drop (%)', fontsize=12, labelpad=10)\n",
        "\n",
        "# Customize the grid and legend\n",
        "ax.grid(True, which='both', linestyle='--', linewidth=0.6)\n",
        "ax.legend(loc='upper right', fontsize=12)\n",
        "\n",
        "# Format y-axis to show percentage\n",
        "ax.yaxis.set_major_formatter(mtick.PercentFormatter())\n",
        "\n",
        "# Customize ticks\n",
        "ax.tick_params(axis='both', which='major', labelsize=10)\n",
        "ax.xaxis.set_major_locator(plt.MaxNLocator(integer=True))\n",
        "\n",
        "# Add a tight layout for better spacing\n",
        "plt.tight_layout()\n",
        "\n",
        "# Save and display the plot\n",
        "plt.savefig('aggregated_bill_percentage_drop.png')\n",
        "plt.show()\n"
      ],
      "metadata": {
        "id": "9aLhWBd1xO7T"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "source": [
        "# Create a DataFrame from the usage data\n",
        "data_frames = []\n",
        "for household, usage in usage_data.items():\n",
        "    df[\"Household\"] = household\n",
        "    df = pd.DataFrame(usage, columns=devices)\n",
        "    df[\"RTP Price\"] = rtp_prices[:len(df)]\n",
        "    data_frames.append(df)\n",
        "\n",
        "# Combine all households' data into one DataFrame\n",
        "full_data = pd.concat(data_frames, ignore_index=True)\n",
        "\n",
        "# Save to CSV file\n",
        "csv_file_path = 'household_device_usage.csv'\n",
        "full_data.to_csv(csv_file_path, index=False)\n",
        "\n",
        "print(f'Dataset saved to {csv_file_path}')"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "0ATQulvoyEeJ",
        "outputId": "c0f50fff-3ee1-4e68-ba77-bb208bbd9d2e"
      },
      "execution_count": 9,
      "outputs": [
        {
          "output_type": "stream",
          "name": "stdout",
          "text": [
            "Dataset saved to household_device_usage.csv\n"
          ]
        }
      ]
    }
  ]
}
